Hankel determinants of Motzkin path generating functions and the Hirota-Miwa equation

For $k\ge0$ let $a_{n,k}(x,c)$ count Motzkin paths from $(0,0)$ to $(n,k)$ that never go below height $0$, where level steps have weight $c+x$ at height $0$ and $c$ above it, and let $D_{k,n}=\det\bigl(a_{i+j,k}(x,c)\bigr)_{0\le i,j\le n-1}$. T. Yu proved Cigler's conjecture $D_{k,n}D_{k,n-2k-2}-x^2D_{k,n-1}D_{k,n-2k-1}=(1-x^2)D_{k,n-k-1}^2$ $(n\ge2k+2)$ by writing $D_{k,n}$ as a $k\times k$ determinant of Chebyshev polynomials modulo $U_k-xU_{k-1}$. Using a linear map found by Yu, we show that the recurrence is a reduction of the Hirota-Miwa equation for Casorati determinants. This gives a second proof, and the recurrence holds for $n\ge2k+2+\max(0,N-\lfloor k/2\rfloor)$ for the Hankel determinants of $n\mapsto L(X^n(U_k-xU_{k-1}))$ whenever the moment functional $L$ has the recurrence coefficients of the Chebyshev polynomials above height $N$. For any monic polynomial in place of $U_k-xU_{k-1}$ the Hirota-Miwa equation gives an identity with a free parameter between symplectic characters, and Yu's identity for rectangular characters follows from it by fixing the parameter and restricting to a line. On the curve $xc+x^2+1=0$ we express the Hankel determinants of the sequences shifted by $2$ and $-1$ through the $D_{k,n}$. There the recurrence becomes the Desnanot-Jacobi identity, which gives a third proof, and a recurrence for the Hankel determinants of odd convolution powers of Narayana polynomials, shifted backward by $k$. We also prove identities that Cigler stated as observations, an analogue of odd orthogonal type, and a factorization for paths with a weighted return step.

==> anc/README.txt <==
Computational checks for the paper
  "Hankel determinants of Motzkin path generating functions and the Hirota--Miwa equation"

PURPOSE
  The proofs in the paper do not depend on any computation.  As an independent check, every numbered statement
  (theorem, proposition, lemma, corollary, remark with a mathematical claim, numbered equation; also the numerical
  observations of Section 7.3 and the proofs in Appendix A) and the main intermediate identities of the proofs are
  verified here by computer, in exact arithmetic, from the definitions: the path numbers are computed by their
  recurrence, Hankel determinants by fraction-free elimination, determinants in quotient rings from coordinates
  obtained by division with remainder or by the three-term recurrence of the classes (the two are compared), and
  polynomial identities with the variables kept as indeterminates wherever this is feasible.  Arithmetic: integers,
  rational numbers (fractions.Fraction), elements of prime fields (p = 10007 and p = 20011), polynomials and Laurent
  polynomials with integer or rational coefficients, truncated power series.  No floating point is used anywhere.
  Each script also contains negative controls: deliberately wrong variants of a statement (a perturbed sign,
  coefficient or index), which must FAIL; a negative control counts as passed when the wrong variant fails.

REQUIREMENTS
  Python 3 (tested with Python 3.9.6), standard library only.  No third-party packages.  bash for run_all.sh.

HOW TO RUN
  All files must be in one directory.  Then
      bash run_all.sh                    (all scripts; about 4 minutes; prints a final TOTAL line)
  or a single script, from this directory:
      python3 -I s1_main_theorems.py
  Every script ends with a line "RESULT <name>: <N> checks, <F> failures -- ALL CHECKS PASSED" (or "SOME CHECK
  FAILED"), preceded by the number of checks for every tag.  A tag names the statement of the paper that is checked,
  by its printed type and number (for example "Proposition 4.7 (4.12)"); tags "... proof" refer to intermediate
  identities of a proof, tags "Section ..." to unnumbered statements of that section, tags "NEG ..." to negative
  controls.  The header comment of each script lists its tags, the definitions it uses and the ranges.
  The scripts do not write any files (no __pycache__ either); run_all.sh keeps the output of the current script in a
  temporary file, which it removes.  output.txt is the full output of one complete run of run_all.sh.

FILES
  lib.py                     exact arithmetic: polynomials (dense, sparse multivariate, Laurent), prime fields,
                             determinants (Bareiss), weighted Motzkin numbers, quotient rings K[X]/(P) in the basis
                             U_0..U_{k-1}, truncated power series, the check counter
  s1_main_theorems.py        Section 1: Theorems 1.1, 1.2, Corollary 1.3; special values (Corollary 2.3);
                             Lemma 3.3; the evaluations quoted in Section 1.3                                 (42 s)
  s2_preliminaries.py        Section 2: Lemmas 2.1-2.6, Corollary 2.3, (2.1)-(2.4), Section 2.3               (16 s)
  s3_hirota_miwa.py          Section 3: Lemma 3.1, (1.4), (3.1)-(3.6), Lemmas 3.2, 3.3, Proposition 3.4,
                             the proof of Theorem 1.2, Remark 3.5; an instance of Corollary 4.4               (15 s)
  s3_yu_comparison.py        Remark 3.5 (the proof in [Yu] as described there, and the windows of rank
                             less than k); some relations of Remark 7.2                                       (26 s)
  s4_reduction_modules.py    Proposition 4.1, Corollary 4.2, Remark 4.3, Corollary 4.4, (4.1)-(4.5);
                             the pair condition (7.2) of Remark 7.2                                           (43 s)
  s4_moment_functionals.py   Theorem 4.5, (4.6)-(4.9), Remark 4.6                                             (10 s)
  s4_spectral.py             Proposition 4.7, Corollaries 4.8, 4.9, Remark 4.10, (4.10)-(4.17); the
                             divisibility proof of (4.13) given at the end of Remark 3.5                       (4 s)
  s5_lemmas.py               (5.1), (5.2), Lemmas 5.1-5.4                                                      (3 s)
  s5_backward_curve.py       Proposition 5.5, Theorem 5.6, (5.3)-(5.9), Remarks 5.7, 5.9, Corollary 5.8        (8 s)
  s5_narayana.py             Corollary 1.3, Corollary 5.10, (5.10), the paragraph after Corollary 5.10         (5 s)
  s5_shift1.py               Proposition 5.11, Corollaries 5.12, 5.13, (5.11)-(5.13); Appendix A with (A.1)   (10 s)
  s6_typeB.py                Theorem 6.1, Lemma 6.2, Proposition 6.3, (6.1)-(6.5), Remark 6.4                 (13 s)
  s6_return_step.py          Theorem 6.5, Remark 6.6, (6.6)-(6.8), Remark 6.7                                  (6 s)
  s7_han_pedon.py            Remark 7.1, (7.1)                                                                 (2 s)
  s7_soliton_numerical.py    Remark 7.2 and the numerical observations of Section 7.3                          (2 s)
  make_table.py              generates the table of this file from the .aux file of the paper (not a check; see
                             THE TABLE)
  run_all.sh                 runs all scripts and prints a summary with the TOTAL line
  README.txt                 this file
  output.txt                 the complete output of one run of run_all.sh
  (Run times measured in the run of output.txt; the summary at its end gives them for every script.)

THE TABLE
  The table below is keyed by \label (the labels of the LaTeX source of the paper).  It is generated by
      python3 -I make_table.py --update-readme [path/to/paper.aux]
  which reads the printed numbers from the .aux file that LaTeX writes for the source file paper.tex (default:
  ../paper.aux; without it, the numbers are computed from paper.tex by the numbering rules of the document class) and
  rewrites the block between the two markers below.  The column "checked in" gives, for every label, the scripts and
  the tags under which they report the checks; labels of the paper without a row would be listed at the end.
  Character values (rem:typeB(4), rem:symplectic): the identities with symplectic and odd orthogonal characters are
  checked exactly (bialternant formula as the definition of the characters) at sample points: at random rational
  points (both remarks) and at roots in prime fields (rem:typeB(4)); they are not checked symbolically over the
  algebraic closure of Q(x).

=== BEGIN TABLE (generated by make_table.py; do not edit by hand) ===
Table generated by make_table.py; printed numbers from paper.aux.
Columns: \label | printed number | statement | checked in (script: tags) | tested range.
"indet." = indeterminate (polynomial or Laurent polynomial identity); F_p = prime field.
Tags are the names under which the scripts report their checks; they name the statements of the
paper by their printed numbers.
---------------------------------------------------------------------------------------------------------------------
thm:B | Theorem 1.1 | Cigler's quadratic recurrence for D_{k,n} (n >= 2k+2), as an identity in Z[x,c] |
      s1_main_theorems: "Theorem 1.1 (1.1) Z[x,c]", "Theorem 1.1 (1.1) Z[x]"; also s4_spectral "Corollary 4.9(iii)",
      s5_backward_curve "Corollary 5.8" | x,c indet.: k<=6, n<=2k+10; x indet. and c in {0,3,-5}: k<=10, n<=2k+18
eq:main | (1.1) | the recurrence D_n D_{n-2k-2} - x^2 D_{n-1} D_{n-2k-1} = (1-x^2) D_{n-k-1}^2 | s1_main_theorems:
      "Theorem 1.1 (1.1) ..." | as thm:B
thm:C | Theorem 1.2 | w(m) in Z[x]; D_{k,n} via w; bilinear identity for w | s1_main_theorems: "Theorem 1.2 ...";
      s3_hirota_miwa: "Proposition 3.4", "Theorem 1.2 proof" | see eq:C1, eq:C2
eq:C1 | (1.2) | D_{k,n} = (-1)^{nk+k(k+1)/2} w(n-k), n >= 0 | s1_main_theorems: "Theorem 1.2 (1.2)", "Theorem 1.2 w
      in Z[x]" | x indet., c in {0,3}, 1<=k<=10, n<=2k+18
eq:C2 | (1.3) | w(l+k+1)w(l-k-1) - x^2 w(l+k)w(l-k) = (1-x^2) w(l)^2 for all integers l | s1_main_theorems: "Theorem
      1.2 (1.3)"; s3_hirota_miwa: "Proposition 3.4" | x indet.: k<=12, |l|<=50; Q(x) k<=8; 5 rational x and 6 x in
      F_10007 (incl. x=0), k<=6
eq:introLambda | (1.4) | F_{j+1} - x F_j = Lambda F_{j-k} and F_j - x F_{j+1} = Lambda F_{j+k+1} | s3_hirota_miwa:
      "(1.4)" | x indet. k<=8; rational x and F_p, k<=6
cor:narintro | Corollary 1.3 | Narayana form of the recurrence (q indeterminate) | s1_main_theorems: "Corollary 1.3";
      s5_narayana: "Corollary 1.3" | q indet.: k<=8, 2k+2<=n<=2k+12
lem:jacobi | Lemma 2.1 | transfer matrix J: path recurrence and triangularity; e_0 p_m(J), p_m(J) e_0; h_k a_{n,k} =
      L(X^n p_k), L(p_i p_j) = h_j delta; shift of the level weights by c | s2_preliminaries: "Lemma 2.1(i)" ...
      "Lemma 2.1(iv) proof" | 12 random rational weight sequences (some lambda_j = 0), n<=18, m<=16, k<=10; (iv): 16
      sequences, n<=7
lem:cheb | Lemma 2.2 | Chebyshev identities (i)-(iii); P_{m,y}(y+1/y) = y^{-m}; recurrence of P_{m,y} |
      s2_preliminaries: "Lemma 2.2 ..." | |m|<=40; (iii): y indet., -11<=m<=14
eq:cheb | (2.1) | (t - 1/t) U_m(t + 1/t) = t^{m+1} - t^{-m-1} | s2_preliminaries: "Lemma 2.2(i) (2.1)" | |m|<=40
      (Laurent polynomials)
eq:shiftm | (2.2) | a_{n,j}(y,c) = L_y((X+c)^n P_{j,y}) | s2_preliminaries: "Lemma 2.2(iii) (2.2)"; s1_main_theorems:
      "(2.2) binomial" | y,c indet., n<=9, j<=7
cor:cindep | Corollary 2.3 | D_{k,n}(x,c) does not depend on c; D_{k,n} = 1 for k = 0; D_{k,n} = 0 for 1<=n<=k |
      s1_main_theorems: "Corollary 2.3 c-free", "Corollary 2.3 values"; s2_preliminaries: "Corollary 2.3 c-free" |
      x,c indet.: k<=6, n<=2k+10 and k<=8, n<=14; x indet., 3 values of c: k<=10, n<=2k+18
eq:Dshift | (2.3) | det(a_{i+j+m,k}(x,c)) = det(L_x(X^{i+j}(X+c)^m P_k)) | s2_preliminaries: "Corollary 2.3 (2.3)";
      s5_lemmas: "(5.2)" | x,c indet., k<=4, m<=3, n<=5
lem:compl | Lemma 2.4 | complementary minors (Jacobi) | s2_preliminaries: "Lemma 2.4" | r,r'<=3 all pairs (S,S'); up
      to r=r'=5 random pairs; rank-deficient M or Z
lem:christoffel | Lemma 2.5 | Christoffel-type formula for det(L(X^{i+j} f)) via det_f(q_n..q_{n+d-1}) |
      s2_preliminaries: "Lemma 2.5 (2.4)", "Lemma 2.5 proof"; s4_moment_functionals: "Theorem 4.5 proof (4.7)" | 14 +
      12 random weight sequences (some h_i = 0), monic f of degree <= 5, n<=8
eq:christoffel | (2.4) | the formula for path weights | s2_preliminaries: "Lemma 2.5 (2.4)" | as lem:christoffel
lem:expansion | Lemma 2.6 | expansion of det(u_{j} - z u_{j-1}) and det(u_j - z u_{j+1}) in maximal minors |
      s2_preliminaries: "Lemma 2.6", "Lemma 2.6 variant" | r<=8, z rational and z indeterminate
lem:HM | Lemma 3.1 | Hirota--Miwa equation for Casoratians, any sequence (with the steps 1-3 of the proof) |
      s3_hirota_miwa: "Lemma 3.1 ..." | 280 random sequences, r<=7, over Q and F_10007, m=0,1,2, degenerate cases
eq:HM | (3.1) | the three-term Hirota--Miwa equation | s3_hirota_miwa: "Lemma 3.1 (3.1)" | as lem:HM
eq:pl3 | (3.2) | three-term Pluecker relation for the brackets [u,u'] | s3_hirota_miwa: "Lemma 3.1 (3.2)" | as lem:HM
eq:eval | (3.3) | [e(a),e_inf] = (-1)^r Cas_0(d_a F), [e(a),e(b)] = (b-a) Cas_0(d_a d_b F) | s3_hirota_miwa: "Lemma
      3.1 (3.3)" | as lem:HM
eq:Frec | (3.4) | F_{j+1} = X F_j - F_{j-1}, F_0 = 0, F_{-j} = -F_j | s3_hirota_miwa: "(3.4)" | x indet. k<=8;
      rational x and F_p, k<=6
lem:Lambda | Lemma 3.2 | (Lambda1), (Lambda2); Lambda^2 = 1 + x^2 - xX; det Lambda = eps_k (with proof) |
      s3_hirota_miwa: "Lemma 3.2 ..."; s3_yu_comparison: "Lemma 3.2(i)", "Lemma 3.2(iii)" | x indet. k<=8 (k<=12 in
      s3_yu_comparison); 5 rational x and 6 x in F_p (incl. 0), k<=6
eq:GLambda | (3.5) | G_m = class of P_m = Lambda F_{m-k}; G_0..G_{k-1} a monic basis | s3_hirota_miwa: "(3.5)" | as
      lem:Lambda
eq:shifts | (3.6) | d_x F and d_{1/x} F as translations followed by Lambda | s3_hirota_miwa: "(3.6)" | rational x and
      F_p, k<=6
lem:reduction | Lemma 3.3 | D_{k,n} = (-1)^{nk} det_R(P_n..P_{n+k-1}) = (-1)^{nk} Cas_n(d_x F) | s1_main_theorems:
      "Lemma 3.3"; s3_hirota_miwa: "Lemma 3.3" | x indet., k<=10, n<=2k+18
prop:bilinear | Proposition 3.4 | the bilinear identity for w over every field (with the table and the case x=0 of
      the proof) | s3_hirota_miwa: "Proposition 3.4", "Proposition 3.4 proof", "Proposition 3.4 proof x=0" | as eq:C2
rem:compare | Remark 3.5 | comparison with the proof in [Yu]: kernel basis of the window, the 2x2 factor
      det(g(x),g(1/x)) and its evaluation by divisibility, windows of rank < k occur; [e(x),e(1/x)] = (1/x - x)
      Cas(d_x d_{1/x} F) (for the second proof of (4.13) in the same remark see rem:firstproof) | s3_yu_comparison:
      "Remark 3.5 ..."; s3_hirota_miwa: "Remark 3.5" | k<=8, 5 rational x, windows -3k-4<=l<=3k+20; windows of rank <
      k: x indet., k<=8, -4k-1<=l<=6k+1
rem:firstproof | Remark 3.5 | (the same remark) the second proof of (4.13) by divisibility: Cramer relation, Q |
      Psi_l(t) - Psi_l(1/t), the resulting identity, its exponents in [-k-1,k+1] and its constant (-1)^{k+1} M_0(l-1)
      M_k(l) = (-1)^{k+1} w(l)^2; also the kernel elements W_{l-1}, t W_l used in [Yu] | s4_spectral: "Remark 3.5
      divisibility proof of (4.13)" | x in {3,-2/5,7/4}, t indet., k<=5, |l|<=2k+3
thm:reduction | Proposition 4.1 | reduction principle: translations followed by invertible maps give a Gale--Robinson
      recurrence | s4_reduction_modules: "Proposition 4.1 (4.2)", "Proposition 4.1 hypothesis (4.1)" | 44 examples
      over F_20011 (8 shift triples, r<=3), |m|<=12
eq:contig | (4.1) | the hypothesis F_{j+1} - a_i F_j = Lambda_i F_{j+pi_i} | s4_reduction_modules: "Proposition 4.1
      hypothesis (4.1)" | as thm:reduction
eq:GRgeneral | (4.2) | the three-term recurrence of the reduction principle | s4_reduction_modules: "Proposition 4.1
      (4.2)" | as thm:reduction
cor:twoparam | Corollary 4.2 | the two-parameter form, and its case (x, -k), (1/x, k+1) = the bilinear identity |
      s4_reduction_modules: "Corollary 4.2 (4.3)", "Corollary 4.2, case of Proposition 3.4" | F_20011 examples with
      pi_1 = 1; x in {3,-2/5,7/4}, k<=6, |m|<=10
eq:GRtwo | (4.3) | the identity of the two-parameter form | s4_reduction_modules: "Corollary 4.2 (4.3)" | as
      cor:twoparam
rem:GR | Remark 4.3 | the three products of (4.2) have the same index sum 2m+pi_1+pi_2+pi_3 | s4_reduction_modules:
      "Remark 4.3" | the 44 examples of thm:reduction, |m|<=12
thm:module | Corollary 4.4 | the bilinear identity for Casoratians of any size of any solution in any module over
      K[X]/(U_k - x U_{k-1}) (with the steps of the proof, incl. Lambda_M^2 = 1 + x^2 - xX) | s4_reduction_modules:
      "Corollary 4.4 ..."; s3_hirota_miwa: "Corollary 4.4 (M = R, f = d_x F)" | M = R over Z[x], k<=6; modules of
      dimension k-1, k<=7; 40 modules over F_10007 (dim k, k+1, 2k), k<=5; M = R, f = d_x F as lem:Lambda
eq:Wmodule | (4.4) | the identity of the module corollary | s4_reduction_modules: "Corollary 4.4 (4.4) ..." | as
      thm:module
eq:solitondet | (4.5) | determinants det(alpha_i w^{m+l} + beta_i w^{-m-l}) built from roots of P_k satisfy the
      bilinear identity | s4_reduction_modules: "(4.5)", "(4.5) roots" | F_10007, k=2..5, size r<=4, |m|<=8
thm:hankelgen | Theorem 4.5 | the recurrence for Hankel determinants of L(X^n (U_k - x U_{k-1})), weights Chebyshev
      above height N, n >= 2k+2+max(0, N - floor(k/2)) | s4_moment_functionals: "Theorem 4.5 (4.6)", "Theorem 4.5
      (4.6) range", "Theorem 4.5 b_n = a_{n,k}" | 6 families (up to 3 indeterminates), k<=5; random weights k<=7,
      N<=4
eq:Hgen | (4.6) | the recurrence of thm:hankelgen | s4_moment_functionals: "Theorem 4.5 (4.6) ..." | as thm:hankelgen
eq:Hchr | (4.7) | H_n via the Christoffel-type formula | s4_moment_functionals: "Theorem 4.5 proof (4.7)" | random
      integer weights, monic f of degree <=4, n<=6
eq:HW | (4.8) | H_m = (-1)^{mk} theta Theta^m Cas_m(f) for m >= max(0, N - floor(k/2)) | s4_moment_functionals:
      "Theorem 4.5 proof (4.8)", "... control" | k<=5, N<=3, m<=N+6; fails below the range
eq:backwards | (4.9) | f_{N-i} in lambda^(i) p_{N-i} + span(p_{N-i+1}, .., p_{N+i-1}) | s4_moment_functionals:
      "Theorem 4.5 proof (4.9)" | random weights, N<=5
rem:range | Remark 4.6 | (a) constant diagonal c; (b) improved range if s_N = 0 and the observation on the smallest n
      | s4_moment_functionals: "Remark 4.6(a)", "Remark 4.6(b) ..." | (a) x,y,c indet., k<=2; (b) 56 random examples,
      k<=7, N<=4, lambda_N != 1
eq:Wdet | (4.10) | W^P_m(y0), W^{P*}_m(y0) as determinants (via the expansion lemma) | s4_spectral: "(4.10)" | random
      monic P over Q, degree <= 6, y indeterminate and rational y0
eq:Wzero | (4.11) | W^P_m(0) = w_P(m+1), W^{P*}_m(0) = (-1)^k w_P(m) | s4_spectral: "(4.11)" | as eq:Wdet
thm:spectral | Proposition 4.7 | identity with a spectral parameter y for every monic P (with the proof) |
      s4_spectral: "Proposition 4.7 (4.12)", "Proposition 4.7 proof", "Section 4.3 Q_P" | random monic P of degree <=
      6 over Q (y indet.) and over F_10007; |l|<=2k+5
eq:spectral | (4.12) | y^2 W_l W*_{l-1} - W*_l W_{l-1} = (-1)^k Q_P(y) w_P(l)^2 | s4_spectral: "Proposition 4.7
      (4.12)" | as thm:spectral
cor:twovar | Corollary 4.8 | the case P = P_k: M_i in Z[x], two-variable identity, four special values, y = x |
      s4_spectral: "Corollary 4.8 ..." | Z[x,y], k<=5, |l|<=2k+4; M_i in Z[x] and (4.14): k<=6
eq:twovar | (4.13) | the two-variable identity in Z[x,y] | s4_spectral: "Corollary 4.8 (4.13)", "Remark 3.5
      divisibility proof of (4.13)" | as cor:twovar; the divisibility proof as rem:firstproof
eq:Wspecial | (4.14) | W_m(0), W*_m(0), W_m(x), W*_m(x) in terms of w | s4_spectral: "Corollary 4.8 (4.14)",
      "Corollary 4.8 (4.14) at y=1/x" | k<=6, |m|<=3k+6; the value W_m(1/x) at x in {3,-2/5}, |m|<=2k+4
cor:hankel2 | Corollary 4.9 | Hankel form H_n(x;y) of the two-variable identity, special values, companion
      determinant, recurrence in Z[x,y] | s4_spectral: "Corollary 4.9 ..." | x,y indet., H_n from path counting,
      k<=4, n<=2k+6
eq:hankel2 | (4.15) | y^2 H_n H*_{n-1} - H*_n H_{n-1} = Q(y) D_{k,n+k}^2 | s4_spectral: "Corollary 4.9 (4.15)";
      s5_backward_curve: "Remark 5.9" | as cor:hankel2
eq:special | (4.16) | H_n(x;x) = D_{k,n}, H*_n(x;x) = D_{k,n+2k+1}, H_n(x;0), H*_n(x;0) | s4_spectral: "Corollary 4.9
      (4.16)" | as cor:hankel2
eq:companion | (4.17) | det(a_{i+j,k}(0,c) - x a_{i+j,k-1}(0,c)) = eps_k D_{k,n+k+1} | s4_spectral: "Corollary 4.9
      (4.17)" | c in {0,2,-3}, k<=4
rem:symplectic | Remark 4.10 | w_P, M_i^P, W^P as symplectic characters; P = sum (-1)^i sp_(1^i) U_{k-i}; Q/(t^2-1) =
      t^k P_k(t+1/t); the example k = 2, x = 3 (the values of w_P and both sides of (1.3) at l = 4) | s4_spectral:
      "Remark 4.10 ..." | characters: bialternant formula at random rational points, k<=4 (exact); identities k<=8
eq:dw | (5.1) | d_n = (-1)^{nk} eps_k w(n-k); d_0 = 1, d_n = 0 (1<=n<=k), d_{k+1} = eps_k | s5_lemmas: "(5.1)",
      "Section 5 d-values" | x indet., k<=6, n<=2k+10
eq:DL | (5.2) | D_{m,k,n} and Dcirc_{m,k,n} as Hankel determinants of L_x and L_0 | s5_lemmas: "(5.2)", "(5.2)
      Dcirc_0" | x,c indet. k<=3, m<=3, n<=5; x indet. (c in {2,-1/3}) k<=5, m<=4, n<=7
lem:geronimus | Lemma 5.1 | L_y((1 - yX + y^2) f) = L_0(f) (with proof and the remark after it) | s5_lemmas: "Lemma
      5.1 ..."; s2_preliminaries: "Lemma 5.1" | y indet., f = X^j, j<=40; random f
lem:extra | Lemma 5.2 | P(xi) det_{(X-xi)P}(b_0..b_k) = sum_j (-1)^{k+j} b_j(xi) det_P(.. omit b_j ..) | s5_lemmas:
      "Lemma 5.2 ..." | k<=6, over Q and F_10007, xi random or a root of P
lem:reciprocal | Lemma 5.3 | Hankel determinants of u and of 1/u (with the steps of the proof) | s5_lemmas: "Lemma
      5.3 ..." | integer series s<=5, t<=6; series over Z[x] s<=3, t<=4
lem:gf | Lemma 5.4 | generating functions z^j Gamma^{j+1} and z^j Gamma^{j+1}/(1 - xz Gamma) | s5_lemmas: "Lemma 5.4
      ..." | x,c indet., j<=8, up to z^18
prop:backward | Proposition 5.5 | backward shifts: D_{-m,k,n+m+k+1} = (-1)^binom(m+k+1,2) Dcirc_{m,k,n}; vanishing
      for 1<=n<=m+k (with the series of the proof) | s5_backward_curve: "Proposition 5.5 ..." | x,c indet. k<=2,
      m<=2, n<=3; x indet. k<=4, m<=3, n<=5; rational k<=6, m<=4, n<=6
thm:curve | Theorem 5.6 | shifts 1, 2, -1 and the duality on the curve xc + x^2 + 1 = 0 (with the proofs) |
      s5_backward_curve: "(5.3)".."(5.8)", "Theorem 5.6 proof ..." | x indet. (Laurent) k<=4; rational x (4 values)
      k<=6; n up to 2k+8
eq:D1 | (5.3) | shift 1 on the curve | s5_backward_curve: "(5.3)" | as thm:curve
eq:D2 | (5.4) | shift 2 on the curve | s5_backward_curve: "(5.4)" | as thm:curve
eq:D3 | (5.5) | shift -1 on the curve (n >= k+1) | s5_backward_curve: "(5.5)" | as thm:curve
eq:D4 | (5.6) | duality D_{1-m,k,n+m+k} = (-1)^binom(m+k,2) (-x)^n D_{m,k,n} on the curve | s5_backward_curve:
      "(5.6)" | as thm:curve; 1<=m<=4, n<=6
eq:zeta | (5.7) | X - zeta = -x^{-1}(1 - xX + x^2), U_m(zeta), P_k(zeta) = x^{-k} | s5_backward_curve: "(5.7)" | x
      indet., |m|<=25, k<=15
eq:Dcirc | (5.8) | D_{m+1,k,n}(x,-zeta) = (-x)^{-n} Dcirc_{m,k,n}(x,-zeta) | s5_backward_curve: "(5.8)" | x indet.
      k<=3; rational k<=6
rem:curve | Remark 5.7 | (1) vanishing of D_{-1,k,n}; (2) the case k = 0; (3) x = 1, c = -2 and division by x^2-1 |
      s5_backward_curve: "Remark 5.7(1)", "(2)", "(3)" | (1) x,c indet. k<=4; (2) n<=10; (3) k<=5
cor:DJB | Corollary 5.8 | third proof of the recurrence by Desnanot--Jacobi; D_{1,k,n} satisfies it on the curve; the
      case m = -1 and d_{2k+2} = 1-x^2 (paragraph after it) | s5_backward_curve: "Corollary 5.8", "Corollary 5.8
      m=-1" | x indet. and rational x, k<=6
eq:DJ | (5.9) | Desnanot--Jacobi for the shifted Hankel matrices | s5_backward_curve: "(5.9)" | m in {-3..3}; x,c
      indet. k<=3, n<=4; rational k<=6, n<=10
rem:DJ | Remark 5.9 | the Hankel two-variable identity via Desnanot--Jacobi; general monic P | s5_backward_curve:
      "Remark 5.9 ..." | x indet., 3 rational y, k<=4; 15 random P, k<=5
cor:narayana | Corollary 5.10 | (i) Narayana generating functions, dictionary with [C24a]; (ii) five identities in
      Z[q,1/q] (with the proof); the paragraph after it (even powers, q = 1, k = 0, the shift 1-k satisfies the
      recurrence, the unshifted determinants fail it for k = 2, q = 3/5, n = 7) | s5_narayana: "Corollary 5.10 ...",
      "Section 5.4 paragraph" | q indet. k<=4; 3 rational q, k<=6; (i) k<=8 up to z^20
eq:Nar-a | (5.10) | Nar_{n,j}(x^2) = (-x)^{n-j} a_{n,j}(x, -x-1/x) | s5_narayana: "(5.10)"; s1_main_theorems: "(5.10)
      values" | x indet., n<=22
prop:shift1 | Proposition 5.11 | shift 1 for arbitrary (x,c) via M_i(n-k) and Fibonacci polynomials; tau form; k = 1
      (with the proof and the paragraph after it, incl. the determinant x - 1/x for k = 3) | s5_shift1: "(5.11)",
      "(5.12)", "Proposition 5.11 ...", "Section 5.5 remark" | x,c indet. k<=3; x indet. k<=5; rational k<=6
eq:shift1 | (5.11) | the shift-1 formula with phi | s5_shift1: "(5.11)" | as prop:shift1
eq:shift1tau | (5.12) | the tau form of the shift-1 formula | s5_shift1: "(5.12)" | tau indet. (x rational) k<=4; x
      indet. (tau rational) k<=5
eq:Pphi | (5.13) | P_m(-c) = (-1)^m (phi_{m+1}(c) + x phi_m(c)) | s5_shift1: "(5.13)" | Z[x,c], m<=20
cor:back1 | Corollary 5.12 | (i) backward shift 1 (with the proof); (ii) closed formulas at x = 1 and vanishing
      (proof in Appendix A, see app:C32) | s5_shift1: "Corollary 5.12(i)", "Corollary 5.12(i) proof", "Corollary
      5.12(ii)" | (i) x,c indet. k<=3, rational k<=6; (ii) c indet. k<=3, rational c k<=6
rem:C32 | Corollary 5.13 | the identities (32), (33) of [C23] (with corrected sizes) and the vanishing of the other
      D_{-1,k,n}(1,c); the numerical example of [C23] (paragraph after it) | s5_shift1: "Corollary 5.13", "Corollary
      5.13 example of [C23]", "Corollary 5.12(ii)" (vanishing) | c indet. k<=3; c in {3,-2/5}, k<=6
thm:typeB | Theorem 6.1 | E_n, O_n free of c; the coupled recurrences of odd orthogonal type | s6_typeB: "Theorem 6.1
      (c-indep.)", "(6.1)", "(6.2)" | x,c indet. k<=3; x indet. (3 values of c) k<=5; rational x k<=6, n<=2k+15
eq:E1 | (6.1) | first coupled recurrence | s6_typeB: "(6.1)" | as thm:typeB
eq:E2 | (6.2) | second coupled recurrence | s6_typeB: "(6.2)" | as thm:typeB
lem:modelB | Lemma 6.2 | Lambda' and Lambda'' exchange the two sequences; their determinants (with proof) | s6_typeB:
      "Lemma 6.2 ..." | x indet. k<=6, |j|<=3k+8; rational x and F_p, k<=5
prop:bilinearB | Proposition 6.3 | the two bilinear identities for e and o (with the table of the proof); the
      paragraph after the proof (d_x^2, the example k = 1) | s6_typeB: "(6.3)", "(6.4)", "Proposition 6.3 proof",
      "Section 6.1 after Proposition 6.3" | x indet. k<=6, |l|<=3k+8; example k = 1: x indet., |m|<=40, |p|<=30
eq:oo | (6.3) | bilinear identity for o | s6_typeB: "(6.3)" | as prop:bilinearB
eq:ee | (6.4) | bilinear identity for e | s6_typeB: "(6.4)" | as prop:bilinearB
eq:EOeo | (6.5) | E_n = (-1)^{nk} eps_k e(n-k), O_n = (-1)^{nk} eps_k o(n-k) (with proof) | s6_typeB: "(6.5)", "(6.5)
      proof" | x indet., k<=6, n<=2k+8
rem:typeB | Remark 6.4 | (1) k = 1, 2; (2) two further Hankel identities; (3) x = 1 ([CK11]) and x = 0; (4) character
      values and distinctness of the roots | s6_typeB: "Remark 6.4(1)" .. "Remark 6.4(4)" | (1)-(3) exact, k<=7; (4)
      SAMPLE-POINT CHECK: the character formulas are checked exactly at random rational points and at roots in F_p
      (k<=4), not symbolically over the algebraic closure of Q(x)
thm:return | Theorem 6.5 | down steps to height 0 with weight u: squares (k odd), products of E and O (k even) (with
      the steps of the proof) | s6_return_step: "Theorem 6.5 ...", "(6.6)" | u indet. k<=8, n<=2k+10; rational u (3
      values) k<=9
eq:aerated | (6.6) | the aerated identities between a^[u] and the triangles at x = u-1, c = 2 | s6_return_step:
      "(6.6)" | u indet., n<20
cor:dyck | Remark 6.6 | paths without level steps: identifications (k odd, k even) and two recurrences |
      s6_return_step: "Remark 6.6 odd k", "Remark 6.6 even k", "(6.7)", "(6.8)" | Z[u], k<=10
eq:dyck1 | (6.7) | first recurrence for A_n, B_n | s6_return_step: "(6.7)" | as cor:dyck
eq:dyck2 | (6.8) | second recurrence for A_n, B_n | s6_return_step: "(6.8)" | as cor:dyck
rem:u | Remark 6.7 | u = 1 and u = 2 agree with [CK11, Theorems 1 and 3] (the statement on characters is not checked
      separately; it follows from (6.5) and Remark 6.4(4)) | s6_return_step: "Remark 6.7" | k<=7, n<=4k+6
rem:HP | Remark 7.1 | the Gale--Robinson recurrence of [HP] from Desnanot--Jacobi and [HP, Theorem D] | s7_han_pedon:
      "Remark 7.1 ..." | q-metallic numbers Phi_m, m<=6; substitution on random data
eq:DJgen | (7.1) | Desnanot--Jacobi for shifted Hankel determinants | s7_han_pedon: "(7.1)" | random integer
      sequences and the [HP] sequences
rem:soliton | Remark 7.2 | exponential solutions: the pair condition (7.2) and its reduction to Q(omega) = 0; mu(t)
      identities, the nodal curve and its discriminant (X^2-4)P_k^2, Lambda on eigenlines | s7_soliton_numerical:
      "Remark 7.2"; s3_yu_comparison: "Remark 7.2 ..."; s4_reduction_modules: "Remark 7.2 (7.2)", "Remark 7.2
      Q(omega)" | Z[x,t], Z[x,X], k<=8; roots in F_10007, k<=6; pair condition: F_20011 examples, Laurent identities
      k<=8
eq:pair | (7.2) | the pair condition omega^{-pi_i}(omega - a_i) = omega'^{-pi_i}(omega' - a_i) |
      s4_reduction_modules: "Remark 7.2 (7.2)", "Remark 7.2 Q(omega)" | as rem:soliton
ss:numerical | Section 7.3 | numerical observations: searches for three-term relations (indices with all three
      products zero discarded, at least 8 indices, alpha and beta determined); the k = 2 relation on u = x+1 and its
      derivation | s7_soliton_numerical: "Section 7.3 ..." | as described in the paper (spans N<=4k+8, terms
      n<=8k+20); relation on u = x+1 with x indet.
app:C32 | Appendix A | the proofs of Corollary 5.12(ii) and Corollary 5.13: (A.1), the table of M_j(m) at x = 1, the
      evaluations Y D_{1,k,n}(1,c), (5.11) at x = 1, the phi/psi identities, the parity statements | s5_shift1:
      "(A.1)", "Appendix A proof of Corollary 5.12(ii)", "Appendix A proof of Corollary 5.13" | table k<=7;
      evaluations c indet. k<=3 and c in {3,-2/5} k<=6; phi/psi identities c indet., k<=8
eq:upsilon | (A.1) | relations of the classes upsilon_i at x = 1 | s5_shift1: "(A.1)" | k<=8, |i|<=3(2k+1)
---------------------------------------------------------------------------------------------------------------------
Every numbered statement and equation label of the paper has a row in this table.
=== END TABLE ===

UNNUMBERED STATEMENTS ALSO CHECKED (selection)
  Section 1.2: Nar_{n,0} are the Narayana polynomials; Nar_{n+k,k}(1) are the coefficients of the (2k+1)-th power of
  the generating function of the Catalan numbers (s1). Section 1.3: the quoted evaluations of D_{k,n}(0,c),
  D_{k,n}(1,c) [CS] and the determinant formula of [J], [Yu, Theorem A] (s1, context checks). Section 2.3: monic
  bases, det(Psi), independence of the basis (s2). Section 3.3: the proof of Theorem 1.2 (s3). Section 4.2: the
  relations Lambda_M f_j = f_{j+k+1} - x f_{j+k} = f_{j-k-1} - x f_{j-k} and Lambda_M^2 = 1 + x^2 - xX in the proof
  of Corollary 4.4 (s4_reduction; also for M = R, f = d_x F in s3); b_n = a_{n,k}(x,0) for s = (x,0,0,...) after
  Theorem 4.5 (s4_moment). Section 4.3: Q_P is a polynomial of degree 2k+2; w(m) as a Hankel determinant of ballot
  numbers (the paragraph after Corollary 4.9) (s4_spectral). Section 5 (before 5.1): d_0 = 1, d_n = 0 (1<=n<=k),
  d_{k+1} = eps_k (s1, s5_lemmas). Section 5.3: after Corollary 5.8, d_{2k+2} = 1 - x^2 and the case m = -1 (s1,
  s5_backward). Section 5.4: the paragraph after Corollary 5.10: dictionary with [C24a], even convolution powers, q =
  1, k = 0, the shift 1-k satisfies the recurrence of Corollary 1.3, the unshifted determinants violate it for k = 2,
  q = 3/5, n = 7 (s5_narayana). Section 5.5: after Proposition 5.11, the four values determine W_m for k <= 3, and
  for k = 3 the linear system for M_1, M_2 has determinant x - 1/x (s5_shift1); after Corollary 5.13, the numerical
  example of [C23] for k = 1, c = 3 (s5_shift1). Section 6 (opening) and Section 6.1: W_m, r_m, the model K[X]/(r_k);
  after Proposition 6.3, (d_x)^2 is a translation followed by Lambda' Lambda'', d_x and d_{1/x} are not a translation
  followed by a linear map, and the example k = 1 (s6_typeB). Section 6.2: the definition of a^[u] (u = 1, u = 2) and
  the paragraph after Theorem 6.5 (s6_return_step). Section 7.3: the searches for three-term relations (indices at
  which all three products vanish are discarded; a relation counts only if at least 8 indices remain and they
  determine alpha and beta; relations that hold but are not counted are reported as "trivial": they occur for
  D^[u]_{3,n} with odd spans N, because D^[u]_{k,n} = 0 for odd n when k is odd), the k = 2 relation on the line u =
  x+1 and its derivation (s7_soliton_numerical).

COVERAGE
  The paper has 101 numbered items: 46 environments (6 theorems, 6 propositions, 13 lemmas, 10 corollaries and 11
  remarks, all of which contain mathematical claims) and 55 numbered equations ((1.1)-(1.4), (2.1)-(2.4),
  (3.1)-(3.6), (4.1)-(4.17), (5.1)-(5.13), (6.1)-(6.8), (7.1)-(7.2), (A.1)). Every one of them has a check above; so
  do the numerical observations of Section 7.3 and the proofs in Appendix A. Statements of the following kinds are
  not checkable by computation and are not checked: attributions and statements about the literature ("is [C24a,
  Theorem 4]", "to the best of our knowledge ..."), statements about the structure of the proofs ("the proofs of
  (5.3) and (5.4) are independent of Lemma 3.1"), and interpretations (soliton tau-functions; symplectic and
  orthogonal characters, which are checked only through the bialternant formulas taken as the definition; the
  statement of Remark 6.7 that the two factors in Theorem 6.5(ii) are characters, which follows from (6.5) and Remark
  6.4(4) and is not checked separately). General statements (all fields, all sequences, all weights, all monic
  polynomials, all k, n) are checked on the finite ranges and random instances listed above.


==> anc/lib.py <==
# lib.py -- exact arithmetic for the verification scripts (pure Python 3, standard library only).
#
# Weighted Motzkin paths:
#     a_{n,j} = a_{n-1,j-1} + s_j a_{n-1,j} + lam_{j+1} a_{n-1,j+1},     a_{0,j} = [j = 0],
# (up-steps have weight 1, level steps at height j weight s_j, down-steps from height j+1 to height j weight lam_{j+1}).
# Scalars may be ints, Fractions, univariate polynomials (class Poly) or multivariate polynomials (class MPoly);
# all coefficients are ints or Fractions, so every computation is exact.
from fractions import Fraction as Fr


def _norm(v):
    """Fraction with denominator 1 -> int"""
    if isinstance(v, Fr) and v.denominator == 1:
        return v.numerator
    return v


# ------------------------------------------------------------------ univariate polynomials (dense)
class Poly:
    __slots__ = ('c',)

    def __init__(self, c=()):
        c = list(c)
        while c and c[-1] == 0:
            c.pop()
        self.c = c

    @staticmethod
    def lift(v):
        return v if isinstance(v, Poly) else Poly([v])

    def deg(self):
        return len(self.c) - 1

    def coef(self, i):
        return self.c[i] if 0 <= i < len(self.c) else 0

    def __eq__(self, o):
        if isinstance(o, MPoly):
            return NotImplemented
        return self.c == Poly.lift(o).c

    def __ne__(self, o):
        return not self == o

    def __bool__(self):
        return bool(self.c)

    def __neg__(self):
        return Poly([-a for a in self.c])

    def __add__(self, o):
        o = Poly.lift(o)
        n = max(len(self.c), len(o.c))
        return Poly([(self.c[i] if i < len(self.c) else 0) + (o.c[i] if i < len(o.c) else 0) for i in range(n)])
    __radd__ = __add__

    def __sub__(self, o):
        return self + (-Poly.lift(o))

    def __rsub__(self, o):
        return Poly.lift(o) - self

    def __mul__(self, o):
        o = Poly.lift(o)
        if not self.c or not o.c:
            return Poly()
        r = [0]*(len(self.c) + len(o.c) - 1)
        for i, a in enumerate(self.c):
            if a:
                for j, b in enumerate(o.c):
                    r[i+j] += a*b
        return Poly(r)
    __rmul__ = __mul__

    def __pow__(self, e):
        r = Poly([1])
        for _ in range(e):
            r = r*self
        return r

    def divmod(self, o):
        """quotient and remainder (the leading coefficient of o must be invertible in Q)"""
        o = Poly.lift(o)
        a = list(self.c)
        b = o.c
        if len(a) < len(b):
            return Poly(), Poly(a)
        q = [0]*(len(a) - len(b) + 1)
        for i in range(len(a) - len(b), -1, -1):
            f = _norm(Fr(a[i+len(b)-1]) / b[-1])
            q[i] = f
            if f:
                for j, bj in enumerate(b):
                    a[i+j] = _norm(a[i+j] - f*bj)
        return Poly(q), Poly(a)

    def divexact(self, o):
        """exact division (raises if the remainder is not zero)"""
        q, r = self.divmod(o)
        if r:
            raise ArithmeticError('division not exact')
        return q

    def __call__(self, v):
        r = 0
        for a in reversed(self.c):
            r = r*v + a
        return r

    def __repr__(self):
        return 'Poly(%r)' % (self.c,)


X = Poly([0, 1])


# ------------------------------------------------------------------ multivariate polynomials (sparse)
class MPoly:
    """polynomial in n variables; d = {exponent tuple: non-zero coefficient}"""
    __slots__ = ('d', 'n')

    def __init__(self, d, n):
        self.d = {e: c for e, c in d.items() if c != 0}
        self.n = n

    def lift(self, v):
        if isinstance(v, MPoly):
            return v
        return MPoly({(0,)*self.n: v}, self.n)

    def __eq__(self, o):
        if isinstance(o, Poly):
            return NotImplemented
        return self.d == self.lift(o).d

    def __ne__(self, o):
        return not self == o

    def __bool__(self):
        return bool(self.d)

    def __neg__(self):
        return MPoly({e: -c for e, c in self.d.items()}, self.n)

    def __add__(self, o):
        o = self.lift(o)
        r = dict(self.d)
        for e, c in o.d.items():
            v = r.get(e, 0) + c
            if v == 0:
                r.pop(e, None)
            else:
                r[e] = v
        return MPoly(r, self.n)
    __radd__ = __add__

    def __sub__(self, o):
        return self + (-self.lift(o))

    def __rsub__(self, o):
        return self.lift(o) - self

    def __mul__(self, o):
        o = self.lift(o)
        r = {}
        for e1, c1 in self.d.items():
            for e2, c2 in o.d.items():
                e = tuple(a + b for a, b in zip(e1, e2))
                r[e] = r.get(e, 0) + c1*c2
        return MPoly(r, self.n)
    __rmul__ = __mul__

    def __pow__(self, k):
        r = self.lift(1)
        for _ in range(k):
            r = r*self
        return r

    def divexact(self, o):
        """exact division (lexicographic leading terms); raises if the division is not exact"""
        o = self.lift(o)
        if not o.d:
            raise ZeroDivisionError
        if not self.d:
            return MPoly({}, self.n)
        r = dict(self.d)
        q = {}
        lo = max(o.d)
        lc = o.d[lo]
        items = list(o.d.items())
        while r:
            lr = max(r)
            e = tuple(a - b for a, b in zip(lr, lo))
            if min(e) < 0:
                raise ArithmeticError('division not exact')
            c = _norm(Fr(r[lr]) / lc)
            q[e] = c
            for eo, co in items:
                key = tuple(a + b for a, b in zip(e, eo))
                v = _norm(r.get(key, 0) - c*co)
                if v == 0:
                    r.pop(key, None)
                else:
                    r[key] = v
        return MPoly(q, self.n)

    def subs(self, i, val):
        """substitute the scalar val for the variable with index i (the number of variables is unchanged)"""
        r = {}
        for e, c in self.d.items():
            e2 = e[:i] + (0,) + e[i+1:]
            r[e2] = r.get(e2, 0) + c*val**e[i]
        return MPoly({e: _norm(c) for e, c in r.items()}, self.n)

    def subs_var(self, i, j):
        """substitute the variable with index j for the variable with index i"""
        r = {}
        for e, c in self.d.items():
            l = list(e)
            l[j] += l[i]
            l[i] = 0
            e2 = tuple(l)
            r[e2] = r.get(e2, 0) + c
        return MPoly(r, self.n)

    def degree(self, i):
        return max((e[i] for e in self.d), default=-1)

    def coeffs_in(self, i):
        """list of the coefficients (MPoly not involving variable i) with respect to variable i"""
        out = [dict() for _ in range(self.degree(i) + 1)]
        for e, c in self.d.items():
            out[e[i]][e[:i] + (0,) + e[i+1:]] = c
        return [MPoly(dd, self.n) for dd in out]

    def to_poly(self, i):
        """the polynomial as a univariate Poly in variable i (all other variables must be absent)"""
        out = [0]*(self.degree(i) + 1)
        for e, c in self.d.items():
            assert all(a == 0 for j, a in enumerate(e) if j != i)
            out[e[i]] = c
        return Poly(out)

    def const(self):
        """the value of a constant polynomial"""
        assert all(not any(e) for e in self.d)
        return self.d.get((0,)*self.n, 0)

    def __repr__(self):
        return 'MPoly(%r)' % (sorted(self.d.items()),)


def mvars(n):
    """the n variables of the polynomial ring in n variables"""
    return [MPoly({tuple(1 if j == i else 0 for j in range(n)): 1}, n) for i in range(n)]


# ------------------------------------------------------------------ determinants
def exdiv(a, b):
    if isinstance(a, MPoly) or isinstance(b, MPoly):
        if not isinstance(a, MPoly):
            a = b.lift(a)
        return a.divexact(b)
    if isinstance(a, LPoly) or isinstance(b, LPoly):
        return LPoly.lift(a).divexact(b)
    if isinstance(a, Poly) or isinstance(b, Poly):
        return Poly.lift(a).divexact(b)
    if isinstance(b, GF):
        return b.lift(a) / b
    if isinstance(a, GF):
        return a / b
    return _norm(Fr(a) / Fr(b))


def iszero(a):
    return not a if isinstance(a, (Poly, MPoly, LPoly, GF)) else a == 0


# ------------------------------------------------------------------ Laurent polynomials in one variable
class LPoly:
    """the Laurent polynomial t^e * p(t), p a Poly (integer or rational coefficients) with p(0) != 0, or zero"""
    __slots__ = ('p', 'e')

    def __init__(self, p=None, e=0):
        p = Poly() if p is None else Poly.lift(p)
        if not p.c:
            self.p, self.e = Poly(), 0
            return
        i = 0
        while p.c[i] == 0:
            i += 1
        self.p = Poly(p.c[i:]) if i else p
        self.e = e + i

    @staticmethod
    def lift(v):
        return v if isinstance(v, LPoly) else LPoly(Poly.lift(v), 0)

    @staticmethod
    def mono(e, c=1):
        """c t^e"""
        return LPoly(Poly([c]), e)

    def __eq__(self, o):
        o = LPoly.lift(o)
        return self.e == o.e and self.p.c == o.p.c

    def __ne__(self, o):
        return not self == o

    def __bool__(self):
        return bool(self.p.c)

    def __neg__(self):
        return LPoly(-self.p, self.e)

    def __add__(self, o):
        o = LPoly.lift(o)
        if not o.p.c:
            return self
        if not self.p.c:
            return o
        e = min(self.e, o.e)
        a = Poly([0]*(self.e - e) + self.p.c)
        b = Poly([0]*(o.e - e) + o.p.c)
        return LPoly(a + b, e)
    __radd__ = __add__

    def __sub__(self, o):
        return self + (-LPoly.lift(o))

    def __rsub__(self, o):
        return LPoly.lift(o) - self

    def __mul__(self, o):
        o = LPoly.lift(o)
        return LPoly(self.p*o.p, self.e + o.e)
    __rmul__ = __mul__

    def __pow__(self, n):
        if n >= 0:
            r = LPoly.mono(0)
            for _ in range(n):
                r = r*self
            return r
        assert len(self.p.c) == 1, 'negative power of a Laurent polynomial that is not a monomial'
        return LPoly(Poly([_norm(Fr(1)/Fr(self.p.c[0])**(-n))]), self.e*n)

    def divexact(self, o):
        """exact division in Q[t, 1/t] (raises if the quotient is not a Laurent polynomial)"""
        o = LPoly.lift(o)
        return LPoly(self.p.divexact(o.p), self.e - o.e)

    def coef(self, i):
        return self.p.coef(i - self.e)

    def lo(self):
        return self.e

    def hi(self):
        return self.e + len(self.p.c) - 1

    def __call__(self, v):
        return self.p(v)*Fr(v)**self.e

    def inv_var(self):
        """f(1/t)"""
        if not self.p.c:
            return self
        return LPoly(Poly(list(reversed(self.p.c))), -self.hi())

    def __repr__(self):
        return 'LPoly(%r, %d)' % (self.p.c, self.e)


# ------------------------------------------------------------------ prime fields
class GF:
    """an element of the prime field F_p"""
    __slots__ = ('v', 'p')

    def __init__(self, v, p):
        self.p = p
        if isinstance(v, Fr):
            self.v = v.numerator*pow(v.denominator, p - 2, p) % p
        else:
            self.v = v % p

    def lift(self, o):
        return o if isinstance(o, GF) else GF(o, self.p)

    def __eq__(self, o):
        if isinstance(o, (int, Fr, GF)):
            return self.v == self.lift(o).v
        return NotImplemented

    def __ne__(self, o):
        return not self == o

    def __hash__(self):
        return hash((self.v, self.p))

    def __bool__(self):
        return self.v != 0

    def __neg__(self):
        return GF(-self.v, self.p)

    def __add__(self, o):
        return GF(self.v + self.lift(o).v, self.p)
    __radd__ = __add__

    def __sub__(self, o):
        return GF(self.v - self.lift(o).v, self.p)

    def __rsub__(self, o):
        return GF(self.lift(o).v - self.v, self.p)

    def __mul__(self, o):
        if isinstance(o, (Poly, MPoly, LPoly)):
            return NotImplemented
        return GF(self.v*self.lift(o).v, self.p)
    __rmul__ = __mul__

    def inv(self):
        assert self.v, 'division by zero in F_p'
        return GF(pow(self.v, self.p - 2, self.p), self.p)

    def __truediv__(self, o):
        return self*self.lift(o).inv()

    def __rtruediv__(self, o):
        return self.lift(o)*self.inv()

    def __pow__(self, n):
        if n < 0:
            return self.inv()**(-n)
        return GF(pow(self.v, n, self.p), self.p)

    def __repr__(self):
        return '%d (mod %d)' % (self.v, self.p)


# ------------------------------------------------------------------ truncated power series (coefficient lists)
def ps_mul(a, b, N):
    """product of two power series, coefficients of z^0..z^N"""
    r = [0]*(N + 1)
    for i, u in enumerate(a[:N + 1]):
        if iszero(u):
            continue
        for j, v in enumerate(b[:N + 1 - i]):
            r[i + j] = r[i + j] + u*v
    return r


def ps_inv(a, N):
    """1/a for a power series with a[0] = 1 or -1"""
    assert a[0] == 1 or a[0] == -1
    b = [0]*(N + 1)
    b[0] = a[0]
    for n in range(1, N + 1):
        s = 0
        for i in range(1, min(n, len(a) - 1) + 1):
            s = s + a[i]*b[n - i]
        b[n] = -a[0]*s
    return b


def ps_pow(a, e, N):
    r = [1] + [0]*N
    for _ in range(e):
        r = ps_mul(r, a, N)
    return r


def ps_eq(a, b, N):
    """equality of the coefficients of z^0..z^N"""
    g = lambda s, i: s[i] if i < len(s) else 0
    return all(iszero(g(a, i) - g(b, i)) for i in range(N + 1))


# ------------------------------------------------------------------ small helpers
def binom(n, j):
    if j < 0 or j > n or n < 0:
        return 0
    r = 1
    for i in range(j):
        r = r*(n - i)//(i + 1)
    return r


def eps(k):
    """eps_k = (-1)^(k(k+1)/2)"""
    return (-1)**(k*(k + 1)//2)


def to_U_basis(f):
    """coefficients beta_0..beta_d with f = sum_i beta_i U_i (f a coefficient list in the monomial basis)"""
    f = list(f)
    while len(f) > 1 and iszero(f[-1]):
        f.pop()
    beta = [0]*len(f)
    for d in range(len(f) - 1, -1, -1):
        c = f[d]
        if iszero(c):
            continue
        beta[d] = c
        Ud = U_list(d)
        for i in range(len(Ud)):
            f[i] = f[i] - c*Ud[i]
    return beta


def chebmodule_of(P):
    """lib.ChebModule for K[X]/(P), P monic (coefficient list in the monomial basis)"""
    beta = to_U_basis(P)
    k = len(beta) - 1
    assert beta[k] == 1
    return ChebModule(k, [-beta[k - 1 - i] for i in range(k)])


def leading_minors(M):
    """[det(M[0:m, 0:m]) for m = 0..n] for an n x n matrix (exact), in one fraction-free elimination with pivots
    chosen inside growing leading blocks (Bareiss' elimination with a free choice of pivots; s1_main_theorems.py
    compares this routine with lib.det).  Invariant after pivots at (r_1,c_1),...,(r_p,c_p): prev is the p x p minor
    with these rows and columns, and W[r][c] is the (p+1) x (p+1) minor with the rows r_1..r_p, r and the columns
    c_1..c_p, c (Sylvester's identity).  If no non-zero W[r][c] with r, c < m remains while p < m, the leading m x m
    block has rank p and its determinant is 0; if p = m it is sign(r_1..r_m) sign(c_1..c_m) prev."""
    n = len(M)
    W = [list(row) for row in M]
    rows, cols = [], []
    free_r, free_c = [], []
    prev = 1
    out = [1]

    def sign_of(seq):
        inv = sum(1 for a in range(len(seq)) for b in range(a + 1, len(seq)) if seq[a] > seq[b])
        return -1 if inv % 2 else 1
    for m in range(1, n + 1):
        free_r.append(m - 1)
        free_c.append(m - 1)
        while True:
            pos = None
            for r in free_r:
                Wr = W[r]
                for c in free_c:
                    if not iszero(Wr[c]):
                        pos = (r, c)
                        break
                if pos is not None:
                    break
            if pos is None:
                break
            r, c = pos
            free_r.remove(r)
            free_c.remove(c)
            rows.append(r)
            cols.append(c)
            piv = W[r][c]
            Wr = W[r]
            rest_r = [i for i in range(n) if i not in rows]
            rest_c = [j for j in range(n) if j not in cols]
            for i in rest_r:
                Wi = W[i]
                f = Wi[c]
                if iszero(f):
                    for j in rest_c:
                        Wi[j] = exdiv(Wi[j]*piv, prev)
                else:
                    for j in rest_c:
                        Wi[j] = exdiv(Wi[j]*piv - f*Wr[j], prev)
            prev = piv
        if len(rows) == m:
            out.append(sign_of(rows)*sign_of(cols)*prev)
        else:
            out.append(0)
    return out


def hankel_seq_dets(b, nmax, shift=0):
    """[det(b(i+j+shift))_{0<=i,j<n} for n = 0..nmax] via leading_minors (b a list, or a function of the index)"""
    f = b if callable(b) else (lambda r: b[r])
    M = [[f(i + j + shift) for j in range(nmax)] for i in range(nmax)]
    return leading_minors(M)


def det(M):
    """determinant by fraction-free (Bareiss) elimination; entries: int / Fraction / Poly / MPoly"""
    n = len(M)
    if n == 0:
        return 1
    M = [row[:] for row in M]
    sign = 1
    prev = 1
    for i in range(n-1):
        if iszero(M[i][i]):
            for r in range(i+1, n):
                if not iszero(M[r][i]):
                    M[i], M[r] = M[r], M[i]
                    sign = -sign
                    break
            else:
                return 0*M[0][0]
        piv = M[i][i]
        for r in range(i+1, n):
            Mr = M[r]
            Mi = M[i]
            f = Mr[i]
            for c in range(i+1, n):
                Mr[c] = exdiv(Mr[c]*piv - f*Mi[c], prev)
        prev = piv
    return sign*M[n-1][n-1]


def rank_and_kernel(C):
    """rank and a basis of the right kernel of a matrix with rational entries (list of rows)"""
    rows = [[Fr(v) for v in r] for r in C]
    m = len(rows)
    n = len(rows[0]) if rows else 0
    piv = []
    r = 0
    for c in range(n):
        p = next((i for i in range(r, m) if rows[i][c] != 0), None)
        if p is None:
            continue
        rows[r], rows[p] = rows[p], rows[r]
        inv = 1/rows[r][c]
        rows[r] = [v*inv for v in rows[r]]
        for i in range(m):
            if i != r and rows[i][c] != 0:
                f = rows[i][c]
                rows[i] = [a - f*b for a, b in zip(rows[i], rows[r])]
        piv.append(c)
        r += 1
        if r == m:
            break
    free = [c for c in range(n) if c not in piv]
    ker = []
    for f in free:
        v = [Fr(0)]*n
        v[f] = Fr(1)
        for i, c in enumerate(piv):
            v[c] = -rows[i][f]
        ker.append(v)
    return r, ker


# ------------------------------------------------------------------ weighted Motzkin paths and Hankel determinants
def table(N, s, lam=lambda j: 1):
    """a[n][j] for 0 <= n <= N (weights given as functions s(j), lam(j))"""
    a = [[0]*(N+3) for _ in range(N+1)]
    a[0][0] = 1
    for n in range(1, N+1):
        row = a[n-1]
        for j in range(0, n+1):
            a[n][j] = (row[j-1] if j else 0) + s(j)*row[j] + lam(j+1)*row[j+1]
    return a


def hankel(seq, n, m=0):
    """det( seq(i+j+m) )_{0<=i,j<n}"""
    return det([[seq(i+j+m) for j in range(n)] for i in range(n)])


def hankel_dets(b, nmax):
    """[det(b[i+j])_{0<=i,j<n} for n = 0..nmax]"""
    return [det([[b[i+j] for j in range(n)] for i in range(n)]) for n in range(nmax+1)]


def cigler_table(N, x, c):
    """a_{n,j}(x,c): level weights (c+x, c, c, ...), all down-steps of weight 1"""
    return table(N, lambda j: c + (x if j == 0 else 0))


def Dseq(m, k, x, c, nmax, lam1=1):
    """[D_{m,k,n}]_{n=0..nmax} for level weights (c+x,c,c,...) and weight lam1 for the down-steps ending at height 0"""
    a = table(2*nmax + abs(m) + 2, lambda j: c + (x if j == 0 else 0), lambda j: lam1 if j == 1 else 1)
    A = lambda n: a[n][k] if n >= 0 else 0
    return [hankel(A, n, m) for n in range(nmax+1)]


# ------------------------------------------------------------------ polynomials in X as coefficient lists over the scalars
def padd(p, q):
    n = max(len(p), len(q))
    return [(p[i] if i < len(p) else 0) + (q[i] if i < len(q) else 0) for i in range(n)]


def pscal(a, p):
    return [a*v for v in p]


def pshift(p):
    return [0] + list(p)          # multiplication by X


def pmul(p, q):
    if not p or not q:
        return [0]
    r = [0]*(len(p) + len(q) - 1)
    for i, a in enumerate(p):
        for j, b in enumerate(q):
            r[i+j] = r[i+j] + a*b
    return r


def lin(*terms):
    """linear combination: lin((c1, p1), (c2, p2), ...)"""
    r = [0]
    for co, p in terms:
        r = padd(r, pscal(co, p))
    return r


def peval(p, v):
    r = 0
    for a in reversed(p):
        r = r*v + a
    return r


def U_list(m):
    """the Chebyshev polynomial U_m (U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1}) for any integer m"""
    if m < -1:
        return pscal(-1, U_list(-m-2))
    u0, u1 = [0], [1]
    for _ in range(m):
        u0, u1 = u1, padd(pshift(u1), pscal(-1, u0))
    return u1 if m >= 0 else u0


def W_list(m):
    """W_m = U_m + U_{m-1}"""
    return padd(U_list(m), U_list(m-1))


def P_list(m, x):
    """P_m = U_m - x U_{m-1}"""
    return padd(U_list(m), pscal(-x, U_list(m-1)))


def polyrem(f, u):
    """remainder of f modulo the monic polynomial u (coefficient lists, low degree first)"""
    f = list(f)
    d = len(u) - 1
    for i in range(len(f)-1, d-1, -1):
        c = f[i]
        if not iszero(c):
            for j in range(d+1):
                f[i-d+j] = f[i-d+j] - c*u[j]
    f = f[:d] + [0]*(d - len(f))
    return f


def coords(f, u, basis):
    """coordinates of f mod u with respect to a basis given as a list of d monic polynomials of degrees 0..d-1"""
    d = len(u) - 1
    r = polyrem(f, u)
    out = [0]*d
    for i in range(d-1, -1, -1):
        c = r[i]
        out[i] = c
        if not iszero(c):
            b = basis[i]
            for j in range(len(b)):
                r[j] = r[j] - c*b[j]
    return out


def detR(fs, u, basis):
    """determinant of the coordinate vectors of the residue classes of the polynomials fs modulo u"""
    return det([coords(f, u, basis) for f in fs])


# ------------------------------------------------------------------ the module A[X]/(P) in the basis U_0..U_{k-1}
class ChebModule:
    """R = A[X]/(P) with P = U_k - sum_i coef[i] U_{k-1-i} (coef = [x] gives P_k = U_k - x U_{k-1}).
    Elements are coordinate lists with respect to the classes of U_0, ..., U_{k-1}."""

    def __init__(self, k, coef):
        self.k = k
        self.red = [0]*k                              # U_k = sum_j red[j] U_j
        for i, cf in enumerate(coef):
            if k-1-i >= 0:
                self.red[k-1-i] = cf
        self.zero = [0]*k

    def e(self, j):
        v = [0]*self.k
        v[j] = 1
        return v

    def add(self, u, v, cu=1, cv=1):
        return [cu*a + cv*b for a, b in zip(u, v)]

    def mulX(self, v):                                # X U_j = U_{j-1} + U_{j+1}
        k = self.k
        out = [0]*k
        for j in range(k):
            if iszero(v[j]):
                continue
            if j >= 1:
                out[j-1] = out[j-1] + v[j]
            if j+1 < k:
                out[j+1] = out[j+1] + v[j]
            else:
                for i in range(k):
                    out[i] = out[i] + v[j]*self.red[i]
        return out

    def cheb_sequence(self, f0, f1, lo, hi):
        """two-sided solution of F_{j+1} = X F_j - F_{j-1} with F_0 = f0, F_1 = f1, for lo <= j <= hi"""
        F = {0: f0, 1: f1}
        for j in range(1, hi):
            F[j+1] = self.add(self.mulX(F[j]), F[j-1], 1, -1)
        for j in range(0, lo, -1):
            F[j-1] = self.add(self.mulX(F[j]), F[j+1], 1, -1)
        return F

    def U_sequence(self, lo, hi):
        """F_j = class of U_{j-1}  (F_0 = 0, F_1 = 1)"""
        return self.cheb_sequence(self.zero, self.e(0), lo, hi)

    def apply_poly_in_U(self, coeffs, v):
        """(sum_j coeffs[j] U_j(X)) * v"""
        out = [0]*self.k
        prev, cur = [0]*self.k, v                     # U_{-1} v, U_0 v
        for j, cf in enumerate(coeffs):
            if j > 0:
                prev, cur = cur, self.add(self.mulX(cur), prev, 1, -1)
            out = self.add(out, cur, 1, cf)
        return out

    def det(self, vecs):
        return det(vecs)


def veq(u, v):
    """equality of two coordinate vectors"""
    return len(u) == len(v) and all(iszero(a - b) for a, b in zip(u, v))


# ------------------------------------------------------------------ bookkeeping
class Checker:
    """counts checks and failures; every script ends with  ck.summary()"""

    def __init__(self, name):
        self.name = name
        self.total = 0
        self.failed = 0

    def __call__(self, cond, what=None):
        self.total += 1
        if not cond:
            self.failed += 1
            if what is not None:
                print('   FAILED:', what)
        return bool(cond)

    def summary(self):
        print('RESULT %s: %d checks, %d failures -- %s' % (self.name, self.total, self.failed,
                                                         'ALL CHECKS PASSED' if self.failed == 0 else 'SOME CHECK FAILED'))
        return self.failed == 0


class TagChecker(Checker):
    """a Checker that also counts per tag (a tag names the statement of the paper that is checked) and prints at
    most five failures per tag.  neg() records a negative control: a deliberately wrong variant of a statement,
    which must be FALSE; it counts as one check, which passes when the wrong variant fails."""

    def __init__(self, name):
        Checker.__init__(self, name)
        self.tags = {}
        self.shown = {}
        import time as _t
        self._t = _t
        self.t0 = _t.time()

    def chk(self, tag, cond, msg=None):
        t = self.tags.setdefault(tag, [0, 0])
        t[0] += 1
        if self(cond):
            return True
        t[1] += 1
        self.shown[tag] = self.shown.get(tag, 0) + 1
        if self.shown[tag] <= 5:
            print('   FAILED [%s]: %s' % (tag, msg() if callable(msg) else (msg or '')), flush=True)
        return False

    def neg(self, tag, wrong_holds, msg=''):
        """negative control: wrong_holds is the truth value of the deliberately wrong statement"""
        ok = self.chk('NEG ' + tag, not wrong_holds, lambda: 'negative control holds although it should fail: ' + msg)
        print('negative control [%s] %s: the wrong variant %s' % (tag, msg, 'fails, as it should' if ok else 'HOLDS (error)'),
              flush=True)
        return ok

    def el(self):
        return '%.1fs' % (self._t.time() - self.t0)

    def log(self, text):
        print('%s   (%s)' % (text, self.el()), flush=True)

    def finish(self):
        print('--- checks per tag')
        for tag in sorted(self.tags):
            print('[%s] %d checks, %d failures' % (tag, self.tags[tag][0], self.tags[tag][1]))
        print('total time %s' % self.el())
        return self.summary()


==> anc/make_table.py <==
# make_table.py -- generates the table of README.txt: for every \label of a statement of the paper that is checked,
# the printed number (taken from the .aux file of the paper), a short description of the statement, the scripts and
# tags that check it, and the tested range.  The table is keyed by \label (the labels of the LaTeX source of the
# paper); labels without a printed number in the .aux file are marked "not in the paper", and labels of the .aux file
# that have no row here are listed at the end as "not covered by this table".
#
# Usage (from this directory):
#   python3 -I make_table.py [path/to/paper.aux]            print the table
#   python3 -I make_table.py --update-readme [paper.aux]     also replace the table block of README.txt
# paper.aux is the .aux file that LaTeX writes when it compiles the source paper.tex of the paper; default path:
# ../paper.aux.  Without the .aux file the printed numbers are computed from paper.tex (in the same directory) by the
# numbering rules of the paper's class (amsart: theorem-like environments share one counter per section, equations are
# numbered per section, gather/align number every line, sections after \appendix are lettered); this fallback is
# marked in the output.
# Pure Python 3, standard library only; it reads files and (with --update-readme) rewrites README.txt, nothing else.
import sys, os, re, textwrap
sys.dont_write_bytecode = True
HERE = os.path.dirname(os.path.abspath(__file__))

# (label, kind used when the paper gives none, statement, checked in (script: tags), tested range)
# A "tag" is the name under which a script reports its checks; tags name the statements of the paper by their
# printed numbers.
ROWS = [
    # ---------------------------------------------------------------- Section 1
    ('thm:B', 'Theorem', "Cigler's quadratic recurrence for D_{k,n} (n >= 2k+2), as an identity in Z[x,c]",
     's1_main_theorems: "Theorem 1.1 (1.1) Z[x,c]", "Theorem 1.1 (1.1) Z[x]"; also s4_spectral "Corollary 4.9(iii)", '
     's5_backward_curve "Corollary 5.8"',
     'x,c indet.: k<=6, n<=2k+10; x indet. and c in {0,3,-5}: k<=10, n<=2k+18'),
    ('eq:main', 'equation', 'the recurrence D_n D_{n-2k-2} - x^2 D_{n-1} D_{n-2k-1} = (1-x^2) D_{n-k-1}^2',
     's1_main_theorems: "Theorem 1.1 (1.1) ..."', 'as thm:B'),
    ('thm:C', 'Theorem', 'w(m) in Z[x]; D_{k,n} via w; bilinear identity for w',
     's1_main_theorems: "Theorem 1.2 ..."; s3_hirota_miwa: "Proposition 3.4", "Theorem 1.2 proof"', 'see eq:C1, eq:C2'),
    ('eq:C1', 'equation', 'D_{k,n} = (-1)^{nk+k(k+1)/2} w(n-k), n >= 0',
     's1_main_theorems: "Theorem 1.2 (1.2)", "Theorem 1.2 w in Z[x]"', 'x indet., c in {0,3}, 1<=k<=10, n<=2k+18'),
    ('eq:C2', 'equation', 'w(l+k+1)w(l-k-1) - x^2 w(l+k)w(l-k) = (1-x^2) w(l)^2 for all integers l',
     's1_main_theorems: "Theorem 1.2 (1.3)"; s3_hirota_miwa: "Proposition 3.4"',
     'x indet.: k<=12, |l|<=50; Q(x) k<=8; 5 rational x and 6 x in F_10007 (incl. x=0), k<=6'),
    ('eq:introLambda', 'equation', 'F_{j+1} - x F_j = Lambda F_{j-k} and F_j - x F_{j+1} = Lambda F_{j+k+1}',
     's3_hirota_miwa: "(1.4)"', 'x indet. k<=8; rational x and F_p, k<=6'),
    ('cor:narintro', 'Corollary', 'Narayana form of the recurrence (q indeterminate)',
     's1_main_theorems: "Corollary 1.3"; s5_narayana: "Corollary 1.3"', 'q indet.: k<=8, 2k+2<=n<=2k+12'),
    # ---------------------------------------------------------------- Section 2
    ('lem:jacobi', 'Lemma', 'transfer matrix J: path recurrence and triangularity; e_0 p_m(J), p_m(J) e_0; '
     'h_k a_{n,k} = L(X^n p_k), L(p_i p_j) = h_j delta; shift of the level weights by c',
     's2_preliminaries: "Lemma 2.1(i)" ... "Lemma 2.1(iv) proof"',
     '12 random rational weight sequences (some lambda_j = 0), n<=18, m<=16, k<=10; (iv): 16 sequences, n<=7'),
    ('lem:cheb', 'Lemma', 'Chebyshev identities (i)-(iii); P_{m,y}(y+1/y) = y^{-m}; recurrence of P_{m,y}',
     's2_preliminaries: "Lemma 2.2 ..."', '|m|<=40; (iii): y indet., -11<=m<=14'),
    ('eq:cheb', 'equation', '(t - 1/t) U_m(t + 1/t) = t^{m+1} - t^{-m-1}', 's2_preliminaries: "Lemma 2.2(i) (2.1)"',
     '|m|<=40 (Laurent polynomials)'),
    ('eq:shiftm', 'equation', 'a_{n,j}(y,c) = L_y((X+c)^n P_{j,y})',
     's2_preliminaries: "Lemma 2.2(iii) (2.2)"; s1_main_theorems: "(2.2) binomial"', 'y,c indet., n<=9, j<=7'),
    ('cor:cindep', 'Corollary', 'D_{k,n}(x,c) does not depend on c; D_{k,n} = 1 for k = 0; D_{k,n} = 0 for 1<=n<=k',
     's1_main_theorems: "Corollary 2.3 c-free", "Corollary 2.3 values"; s2_preliminaries: "Corollary 2.3 c-free"',
     'x,c indet.: k<=6, n<=2k+10 and k<=8, n<=14; x indet., 3 values of c: k<=10, n<=2k+18'),
    ('eq:Dshift', 'equation', 'det(a_{i+j+m,k}(x,c)) = det(L_x(X^{i+j}(X+c)^m P_k))',
     's2_preliminaries: "Corollary 2.3 (2.3)"; s5_lemmas: "(5.2)"', 'x,c indet., k<=4, m<=3, n<=5'),
    ('lem:compl', 'Lemma', 'complementary minors (Jacobi)', 's2_preliminaries: "Lemma 2.4"',
     'r,r\'<=3 all pairs (S,S\'); up to r=r\'=5 random pairs; rank-deficient M or Z'),
    ('lem:christoffel', 'Lemma', 'Christoffel-type formula for det(L(X^{i+j} f)) via det_f(q_n..q_{n+d-1})',
     's2_preliminaries: "Lemma 2.5 (2.4)", "Lemma 2.5 proof"; s4_moment_functionals: "Theorem 4.5 proof (4.7)"',
     '14 + 12 random weight sequences (some h_i = 0), monic f of degree <= 5, n<=8'),
    ('eq:christoffel', 'equation', 'the formula for path weights', 's2_preliminaries: "Lemma 2.5 (2.4)"',
     'as lem:christoffel'),
    ('lem:expansion', 'Lemma', 'expansion of det(u_{j} - z u_{j-1}) and det(u_j - z u_{j+1}) in maximal minors',
     's2_preliminaries: "Lemma 2.6", "Lemma 2.6 variant"', 'r<=8, z rational and z indeterminate'),
    # ---------------------------------------------------------------- Section 3
    ('lem:HM', 'Lemma', 'Hirota--Miwa equation for Casoratians, any sequence (with the steps 1-3 of the proof)',
     's3_hirota_miwa: "Lemma 3.1 ..."', '280 random sequences, r<=7, over Q and F_10007, m=0,1,2, degenerate cases'),
    ('eq:HM', 'equation', 'the three-term Hirota--Miwa equation', 's3_hirota_miwa: "Lemma 3.1 (3.1)"', 'as lem:HM'),
    ('eq:pl3', 'equation', 'three-term Pluecker relation for the brackets [u,u\']', 's3_hirota_miwa: "Lemma 3.1 (3.2)"',
     'as lem:HM'),
    ('eq:eval', 'equation', '[e(a),e_inf] = (-1)^r Cas_0(d_a F), [e(a),e(b)] = (b-a) Cas_0(d_a d_b F)',
     's3_hirota_miwa: "Lemma 3.1 (3.3)"', 'as lem:HM'),
    ('eq:Frec', 'equation', 'F_{j+1} = X F_j - F_{j-1}, F_0 = 0, F_{-j} = -F_j', 's3_hirota_miwa: "(3.4)"',
     'x indet. k<=8; rational x and F_p, k<=6'),
    ('lem:Lambda', 'Lemma', '(Lambda1), (Lambda2); Lambda^2 = 1 + x^2 - xX; det Lambda = eps_k (with proof)',
     's3_hirota_miwa: "Lemma 3.2 ..."; s3_yu_comparison: "Lemma 3.2(i)", "Lemma 3.2(iii)"',
     'x indet. k<=8 (k<=12 in s3_yu_comparison); 5 rational x and 6 x in F_p (incl. 0), k<=6'),
    ('eq:GLambda', 'equation', 'G_m = class of P_m = Lambda F_{m-k}; G_0..G_{k-1} a monic basis',
     's3_hirota_miwa: "(3.5)"', 'as lem:Lambda'),
    ('eq:shifts', 'equation', 'd_x F and d_{1/x} F as translations followed by Lambda', 's3_hirota_miwa: "(3.6)"',
     'rational x and F_p, k<=6'),
    ('lem:reduction', 'Lemma', 'D_{k,n} = (-1)^{nk} det_R(P_n..P_{n+k-1}) = (-1)^{nk} Cas_n(d_x F)',
     's1_main_theorems: "Lemma 3.3"; s3_hirota_miwa: "Lemma 3.3"', 'x indet., k<=10, n<=2k+18'),
    ('prop:bilinear', 'Proposition', 'the bilinear identity for w over every field (with the table and the case x=0 '
     'of the proof)', 's3_hirota_miwa: "Proposition 3.4", "Proposition 3.4 proof", "Proposition 3.4 proof x=0"',
     'as eq:C2'),
    ('rem:compare', 'Remark', 'comparison with the proof in [Yu]: kernel basis of the window, the 2x2 factor '
     'det(g(x),g(1/x)) and its evaluation by divisibility, windows of rank < k occur; [e(x),e(1/x)] = (1/x - x) '
     'Cas(d_x d_{1/x} F) (for the second proof of (4.13) in the same remark see rem:firstproof)',
     's3_yu_comparison: "Remark 3.5 ..."; s3_hirota_miwa: "Remark 3.5"',
     'k<=8, 5 rational x, windows -3k-4<=l<=3k+20; windows of rank < k: x indet., k<=8, -4k-1<=l<=6k+1'),
    ('rem:firstproof', 'Remark', '(the same remark) the second proof of (4.13) by divisibility: Cramer relation, '
     'Q | Psi_l(t) - Psi_l(1/t), the resulting identity, its exponents in [-k-1,k+1] and its constant '
     '(-1)^{k+1} M_0(l-1) M_k(l) = (-1)^{k+1} w(l)^2; also the kernel elements W_{l-1}, t W_l used in [Yu]',
     's4_spectral: "Remark 3.5 divisibility proof of (4.13)"',
     'x in {3,-2/5,7/4}, t indet., k<=5, |l|<=2k+3'),
    # ---------------------------------------------------------------- Section 4
    ('thm:reduction', 'Proposition', 'reduction principle: translations followed by invertible maps give a '
     'Gale--Robinson recurrence', 's4_reduction_modules: "Proposition 4.1 (4.2)", "Proposition 4.1 hypothesis (4.1)"',
     '44 examples over F_20011 (8 shift triples, r<=3), |m|<=12'),
    ('eq:contig', 'equation', 'the hypothesis F_{j+1} - a_i F_j = Lambda_i F_{j+pi_i}',
     's4_reduction_modules: "Proposition 4.1 hypothesis (4.1)"', 'as thm:reduction'),
    ('eq:GRgeneral', 'equation', 'the three-term recurrence of the reduction principle',
     's4_reduction_modules: "Proposition 4.1 (4.2)"', 'as thm:reduction'),
    ('cor:twoparam', 'Corollary', 'the two-parameter form, and its case (x, -k), (1/x, k+1) = the bilinear identity',
     's4_reduction_modules: "Corollary 4.2 (4.3)", "Corollary 4.2, case of Proposition 3.4"',
     'F_20011 examples with pi_1 = 1; x in {3,-2/5,7/4}, k<=6, |m|<=10'),
    ('eq:GRtwo', 'equation', 'the identity of the two-parameter form', 's4_reduction_modules: "Corollary 4.2 (4.3)"',
     'as cor:twoparam'),
    ('rem:GR', 'Remark', 'the three products of (4.2) have the same index sum 2m+pi_1+pi_2+pi_3',
     's4_reduction_modules: "Remark 4.3"', 'the 44 examples of thm:reduction, |m|<=12'),
    ('thm:module', 'Corollary', 'the bilinear identity for Casoratians of any size of any solution in any module over '
     'K[X]/(U_k - x U_{k-1}) (with the steps of the proof, incl. Lambda_M^2 = 1 + x^2 - xX)',
     's4_reduction_modules: "Corollary 4.4 ..."; s3_hirota_miwa: "Corollary 4.4 (M = R, f = d_x F)"',
     'M = R over Z[x], k<=6; modules of dimension k-1, k<=7; 40 modules over F_10007 (dim k, k+1, 2k), k<=5; '
     'M = R, f = d_x F as lem:Lambda'),
    ('eq:Wmodule', 'equation', 'the identity of the module corollary', 's4_reduction_modules: "Corollary 4.4 (4.4) ..."',
     'as thm:module'),
    ('eq:solitondet', 'equation', 'determinants det(alpha_i w^{m+l} + beta_i w^{-m-l}) built from roots of P_k satisfy '
     'the bilinear identity', 's4_reduction_modules: "(4.5)", "(4.5) roots"', 'F_10007, k=2..5, size r<=4, |m|<=8'),
    ('thm:hankelgen', 'Theorem', 'the recurrence for Hankel determinants of L(X^n (U_k - x U_{k-1})), weights '
     'Chebyshev above height N, n >= 2k+2+max(0, N - floor(k/2))',
     's4_moment_functionals: "Theorem 4.5 (4.6)", "Theorem 4.5 (4.6) range", "Theorem 4.5 b_n = a_{n,k}"',
     '6 families (up to 3 indeterminates), k<=5; random weights k<=7, N<=4'),
    ('eq:Hgen', 'equation', 'the recurrence of thm:hankelgen', 's4_moment_functionals: "Theorem 4.5 (4.6) ..."',
     'as thm:hankelgen'),
    ('eq:Hchr', 'equation', 'H_n via the Christoffel-type formula', 's4_moment_functionals: "Theorem 4.5 proof (4.7)"',
     'random integer weights, monic f of degree <=4, n<=6'),
    ('eq:HW', 'equation', 'H_m = (-1)^{mk} theta Theta^m Cas_m(f) for m >= max(0, N - floor(k/2))',
     's4_moment_functionals: "Theorem 4.5 proof (4.8)", "... control"', 'k<=5, N<=3, m<=N+6; fails below the range'),
    ('eq:backwards', 'equation', 'f_{N-i} in lambda^(i) p_{N-i} + span(p_{N-i+1}, .., p_{N+i-1})',
     's4_moment_functionals: "Theorem 4.5 proof (4.9)"', 'random weights, N<=5'),
    ('rem:range', 'Remark', '(a) constant diagonal c; (b) improved range if s_N = 0 and the observation on the smallest n',
     's4_moment_functionals: "Remark 4.6(a)", "Remark 4.6(b) ..."',
     '(a) x,y,c indet., k<=2; (b) 56 random examples, k<=7, N<=4, lambda_N != 1'),
    ('eq:Wdet', 'equation', 'W^P_m(y0), W^{P*}_m(y0) as determinants (via the expansion lemma)', 's4_spectral: "(4.10)"',
     'random monic P over Q, degree <= 6, y indeterminate and rational y0'),
    ('eq:Wzero', 'equation', 'W^P_m(0) = w_P(m+1), W^{P*}_m(0) = (-1)^k w_P(m)', 's4_spectral: "(4.11)"', 'as eq:Wdet'),
    ('thm:spectral', 'Proposition', 'identity with a spectral parameter y for every monic P (with the proof)',
     's4_spectral: "Proposition 4.7 (4.12)", "Proposition 4.7 proof", "Section 4.3 Q_P"',
     'random monic P of degree <= 6 over Q (y indet.) and over F_10007; |l|<=2k+5'),
    ('eq:spectral', 'equation', 'y^2 W_l W*_{l-1} - W*_l W_{l-1} = (-1)^k Q_P(y) w_P(l)^2',
     's4_spectral: "Proposition 4.7 (4.12)"', 'as thm:spectral'),
    ('cor:twovar', 'Corollary', 'the case P = P_k: M_i in Z[x], two-variable identity, four special values, y = x',
     's4_spectral: "Corollary 4.8 ..."', 'Z[x,y], k<=5, |l|<=2k+4; M_i in Z[x] and (4.14): k<=6'),
    ('eq:twovar', 'equation', 'the two-variable identity in Z[x,y]',
     's4_spectral: "Corollary 4.8 (4.13)", "Remark 3.5 divisibility proof of (4.13)"',
     'as cor:twovar; the divisibility proof as rem:firstproof'),
    ('eq:Wspecial', 'equation', 'W_m(0), W*_m(0), W_m(x), W*_m(x) in terms of w',
     's4_spectral: "Corollary 4.8 (4.14)", "Corollary 4.8 (4.14) at y=1/x"',
     'k<=6, |m|<=3k+6; the value W_m(1/x) at x in {3,-2/5}, |m|<=2k+4'),
    ('cor:hankel2', 'Corollary', 'Hankel form H_n(x;y) of the two-variable identity, special values, companion '
     'determinant, recurrence in Z[x,y]', 's4_spectral: "Corollary 4.9 ..."',
     'x,y indet., H_n from path counting, k<=4, n<=2k+6'),
    ('eq:hankel2', 'equation', 'y^2 H_n H*_{n-1} - H*_n H_{n-1} = Q(y) D_{k,n+k}^2',
     's4_spectral: "Corollary 4.9 (4.15)"; s5_backward_curve: "Remark 5.9"', 'as cor:hankel2'),
    ('eq:special', 'equation', 'H_n(x;x) = D_{k,n}, H*_n(x;x) = D_{k,n+2k+1}, H_n(x;0), H*_n(x;0)',
     's4_spectral: "Corollary 4.9 (4.16)"', 'as cor:hankel2'),
    ('eq:companion', 'equation', 'det(a_{i+j,k}(0,c) - x a_{i+j,k-1}(0,c)) = eps_k D_{k,n+k+1}',
     's4_spectral: "Corollary 4.9 (4.17)"', 'c in {0,2,-3}, k<=4'),
    ('rem:symplectic', 'Remark', 'w_P, M_i^P, W^P as symplectic characters; P = sum (-1)^i sp_(1^i) U_{k-i}; '
     'Q/(t^2-1) = t^k P_k(t+1/t); the example k = 2, x = 3 (the values of w_P and both sides of (1.3) at l = 4)',
     's4_spectral: "Remark 4.10 ..."',
     'characters: bialternant formula at random rational points, k<=4 (exact); identities k<=8'),
    # ---------------------------------------------------------------- Section 5
    ('eq:dw', 'equation', 'd_n = (-1)^{nk} eps_k w(n-k); d_0 = 1, d_n = 0 (1<=n<=k), d_{k+1} = eps_k',
     's5_lemmas: "(5.1)", "Section 5 d-values"', 'x indet., k<=6, n<=2k+10'),
    ('eq:DL', 'equation', 'D_{m,k,n} and Dcirc_{m,k,n} as Hankel determinants of L_x and L_0',
     's5_lemmas: "(5.2)", "(5.2) Dcirc_0"',
     'x,c indet. k<=3, m<=3, n<=5; x indet. (c in {2,-1/3}) k<=5, m<=4, n<=7'),
    ('lem:geronimus', 'Lemma', 'L_y((1 - yX + y^2) f) = L_0(f) (with proof and the remark after it)',
     's5_lemmas: "Lemma 5.1 ..."; s2_preliminaries: "Lemma 5.1"', 'y indet., f = X^j, j<=40; random f'),
    ('lem:extra', 'Lemma', 'P(xi) det_{(X-xi)P}(b_0..b_k) = sum_j (-1)^{k+j} b_j(xi) det_P(.. omit b_j ..)',
     's5_lemmas: "Lemma 5.2 ..."', 'k<=6, over Q and F_10007, xi random or a root of P'),
    ('lem:reciprocal', 'Lemma', 'Hankel determinants of u and of 1/u (with the steps of the proof)',
     's5_lemmas: "Lemma 5.3 ..."', 'integer series s<=5, t<=6; series over Z[x] s<=3, t<=4'),
    ('lem:gf', 'Lemma', 'generating functions z^j Gamma^{j+1} and z^j Gamma^{j+1}/(1 - xz Gamma)',
     's5_lemmas: "Lemma 5.4 ..."', 'x,c indet., j<=8, up to z^18'),
    ('prop:backward', 'Proposition', 'backward shifts: D_{-m,k,n+m+k+1} = (-1)^binom(m+k+1,2) Dcirc_{m,k,n}; vanishing '
     'for 1<=n<=m+k (with the series of the proof)', 's5_backward_curve: "Proposition 5.5 ..."',
     'x,c indet. k<=2, m<=2, n<=3; x indet. k<=4, m<=3, n<=5; rational k<=6, m<=4, n<=6'),
    ('thm:curve', 'Theorem', 'shifts 1, 2, -1 and the duality on the curve xc + x^2 + 1 = 0 (with the proofs)',
     's5_backward_curve: "(5.3)".."(5.8)", "Theorem 5.6 proof ..."',
     'x indet. (Laurent) k<=4; rational x (4 values) k<=6; n up to 2k+8'),
    ('eq:D1', 'equation', 'shift 1 on the curve', 's5_backward_curve: "(5.3)"', 'as thm:curve'),
    ('eq:D2', 'equation', 'shift 2 on the curve', 's5_backward_curve: "(5.4)"', 'as thm:curve'),
    ('eq:D3', 'equation', 'shift -1 on the curve (n >= k+1)', 's5_backward_curve: "(5.5)"', 'as thm:curve'),
    ('eq:D4', 'equation', 'duality D_{1-m,k,n+m+k} = (-1)^binom(m+k,2) (-x)^n D_{m,k,n} on the curve',
     's5_backward_curve: "(5.6)"', 'as thm:curve; 1<=m<=4, n<=6'),
    ('eq:zeta', 'equation', 'X - zeta = -x^{-1}(1 - xX + x^2), U_m(zeta), P_k(zeta) = x^{-k}', 's5_backward_curve: "(5.7)"',
     'x indet., |m|<=25, k<=15'),
    ('eq:Dcirc', 'equation', 'D_{m+1,k,n}(x,-zeta) = (-x)^{-n} Dcirc_{m,k,n}(x,-zeta)', 's5_backward_curve: "(5.8)"',
     'x indet. k<=3; rational k<=6'),
    ('rem:curve', 'Remark', '(1) vanishing of D_{-1,k,n}; (2) the case k = 0; (3) x = 1, c = -2 and division by x^2-1',
     's5_backward_curve: "Remark 5.7(1)", "(2)", "(3)"', '(1) x,c indet. k<=4; (2) n<=10; (3) k<=5'),
    ('cor:DJB', 'Corollary', 'third proof of the recurrence by Desnanot--Jacobi; D_{1,k,n} satisfies it on the curve; '
     'the case m = -1 and d_{2k+2} = 1-x^2 (paragraph after it)',
     's5_backward_curve: "Corollary 5.8", "Corollary 5.8 m=-1"', 'x indet. and rational x, k<=6'),
    ('eq:DJ', 'equation', 'Desnanot--Jacobi for the shifted Hankel matrices', 's5_backward_curve: "(5.9)"',
     'm in {-3..3}; x,c indet. k<=3, n<=4; rational k<=6, n<=10'),
    ('rem:DJ', 'Remark', 'the Hankel two-variable identity via Desnanot--Jacobi; general monic P',
     's5_backward_curve: "Remark 5.9 ..."', 'x indet., 3 rational y, k<=4; 15 random P, k<=5'),
    ('cor:narayana', 'Corollary', '(i) Narayana generating functions, dictionary with [C24a]; (ii) five identities '
     'in Z[q,1/q] (with the proof); the paragraph after it (even powers, q = 1, k = 0, the shift 1-k satisfies the '
     'recurrence, the unshifted determinants fail it for k = 2, q = 3/5, n = 7)',
     's5_narayana: "Corollary 5.10 ...", "Section 5.4 paragraph"',
     'q indet. k<=4; 3 rational q, k<=6; (i) k<=8 up to z^20'),
    ('eq:Nar-a', 'equation', 'Nar_{n,j}(x^2) = (-x)^{n-j} a_{n,j}(x, -x-1/x)',
     's5_narayana: "(5.10)"; s1_main_theorems: "(5.10) values"', 'x indet., n<=22'),
    ('prop:shift1', 'Proposition', 'shift 1 for arbitrary (x,c) via M_i(n-k) and Fibonacci polynomials; tau form; k = 1 '
     '(with the proof and the paragraph after it, incl. the determinant x - 1/x for k = 3)',
     's5_shift1: "(5.11)", "(5.12)", "Proposition 5.11 ...", "Section 5.5 remark"',
     'x,c indet. k<=3; x indet. k<=5; rational k<=6'),
    ('eq:shift1', 'equation', 'the shift-1 formula with phi', 's5_shift1: "(5.11)"', 'as prop:shift1'),
    ('eq:shift1tau', 'equation', 'the tau form of the shift-1 formula', 's5_shift1: "(5.12)"',
     'tau indet. (x rational) k<=4; x indet. (tau rational) k<=5'),
    ('eq:Pphi', 'equation', 'P_m(-c) = (-1)^m (phi_{m+1}(c) + x phi_m(c))', 's5_shift1: "(5.13)"', 'Z[x,c], m<=20'),
    ('cor:back1', 'Corollary', '(i) backward shift 1 (with the proof); (ii) closed formulas at x = 1 and vanishing '
     '(proof in Appendix A, see app:C32)',
     's5_shift1: "Corollary 5.12(i)", "Corollary 5.12(i) proof", "Corollary 5.12(ii)"',
     '(i) x,c indet. k<=3, rational k<=6; (ii) c indet. k<=3, rational c k<=6'),
    ('rem:C32', 'Corollary', 'the identities (32), (33) of [C23] (with corrected sizes) and the vanishing of the other '
     'D_{-1,k,n}(1,c); the numerical example of [C23] (paragraph after it)',
     's5_shift1: "Corollary 5.13", "Corollary 5.13 example of [C23]", "Corollary 5.12(ii)" (vanishing)',
     'c indet. k<=3; c in {3,-2/5}, k<=6'),
    # ---------------------------------------------------------------- Section 6
    ('thm:typeB', 'Theorem', 'E_n, O_n free of c; the coupled recurrences of odd orthogonal type',
     's6_typeB: "Theorem 6.1 (c-indep.)", "(6.1)", "(6.2)"',
     'x,c indet. k<=3; x indet. (3 values of c) k<=5; rational x k<=6, n<=2k+15'),
    ('eq:E1', 'equation', 'first coupled recurrence', 's6_typeB: "(6.1)"', 'as thm:typeB'),
    ('eq:E2', 'equation', 'second coupled recurrence', 's6_typeB: "(6.2)"', 'as thm:typeB'),
    ('lem:modelB', 'Lemma', "Lambda' and Lambda'' exchange the two sequences; their determinants (with proof)",
     's6_typeB: "Lemma 6.2 ..."', 'x indet. k<=6, |j|<=3k+8; rational x and F_p, k<=5'),
    ('prop:bilinearB', 'Proposition', 'the two bilinear identities for e and o (with the table of the proof); the '
     'paragraph after the proof (d_x^2, the example k = 1)',
     's6_typeB: "(6.3)", "(6.4)", "Proposition 6.3 proof", "Section 6.1 after Proposition 6.3"',
     'x indet. k<=6, |l|<=3k+8; example k = 1: x indet., |m|<=40, |p|<=30'),
    ('eq:oo', 'equation', 'bilinear identity for o', 's6_typeB: "(6.3)"', 'as prop:bilinearB'),
    ('eq:ee', 'equation', 'bilinear identity for e', 's6_typeB: "(6.4)"', 'as prop:bilinearB'),
    ('eq:EOeo', 'equation', 'E_n = (-1)^{nk} eps_k e(n-k), O_n = (-1)^{nk} eps_k o(n-k) (with proof)',
     's6_typeB: "(6.5)", "(6.5) proof"', 'x indet., k<=6, n<=2k+8'),
    ('rem:typeB', 'Remark', '(1) k = 1, 2; (2) two further Hankel identities; (3) x = 1 ([CK11]) and x = 0; '
     '(4) character values and distinctness of the roots',
     's6_typeB: "Remark 6.4(1)" .. "Remark 6.4(4)"',
     '(1)-(3) exact, k<=7; (4) SAMPLE-POINT CHECK: the character formulas are checked exactly at random rational '
     'points and at roots in F_p (k<=4), not symbolically over the algebraic closure of Q(x)'),
    ('thm:return', 'Theorem', 'down steps to height 0 with weight u: squares (k odd), products of E and O (k even) '
     '(with the steps of the proof)', 's6_return_step: "Theorem 6.5 ...", "(6.6)"',
     'u indet. k<=8, n<=2k+10; rational u (3 values) k<=9'),
    ('eq:aerated', 'equation', 'the aerated identities between a^[u] and the triangles at x = u-1, c = 2',
     's6_return_step: "(6.6)"', 'u indet., n<20'),
    ('cor:dyck', 'Remark', 'paths without level steps: identifications (k odd, k even) and two recurrences',
     's6_return_step: "Remark 6.6 odd k", "Remark 6.6 even k", "(6.7)", "(6.8)"', 'Z[u], k<=10'),
    ('eq:dyck1', 'equation', 'first recurrence for A_n, B_n', 's6_return_step: "(6.7)"', 'as cor:dyck'),
    ('eq:dyck2', 'equation', 'second recurrence for A_n, B_n', 's6_return_step: "(6.8)"', 'as cor:dyck'),
    ('rem:u', 'Remark', 'u = 1 and u = 2 agree with [CK11, Theorems 1 and 3] (the statement on characters is not checked '
     'separately; it follows from (6.5) and Remark 6.4(4))', 's6_return_step: "Remark 6.7"', 'k<=7, n<=4k+6'),
    # ---------------------------------------------------------------- Section 7
    ('rem:HP', 'Remark', 'the Gale--Robinson recurrence of [HP] from Desnanot--Jacobi and [HP, Theorem D]',
     's7_han_pedon: "Remark 7.1 ..."', 'q-metallic numbers Phi_m, m<=6; substitution on random data'),
    ('eq:DJgen', 'equation', 'Desnanot--Jacobi for shifted Hankel determinants', 's7_han_pedon: "(7.1)"',
     'random integer sequences and the [HP] sequences'),
    ('rem:soliton', 'Remark', 'exponential solutions: the pair condition (7.2) and its reduction to Q(omega) = 0; mu(t) '
     'identities, the nodal curve and its discriminant (X^2-4)P_k^2, Lambda on eigenlines',
     's7_soliton_numerical: "Remark 7.2"; s3_yu_comparison: "Remark 7.2 ..."; s4_reduction_modules: '
     '"Remark 7.2 (7.2)", "Remark 7.2 Q(omega)"',
     'Z[x,t], Z[x,X], k<=8; roots in F_10007, k<=6; pair condition: F_20011 examples, Laurent identities k<=8'),
    ('eq:pair', 'equation', 'the pair condition omega^{-pi_i}(omega - a_i) = omega\'^{-pi_i}(omega\' - a_i)',
     's4_reduction_modules: "Remark 7.2 (7.2)", "Remark 7.2 Q(omega)"', 'as rem:soliton'),
    ('ss:numerical', 'subsection', 'numerical observations: searches for three-term relations (indices with all three '
     'products zero discarded, at least 8 indices, alpha and beta determined); the k = 2 relation on u = x+1 and its '
     'derivation', 's7_soliton_numerical: "Section 7.3 ..."',
     'as described in the paper (spans N<=4k+8, terms n<=8k+20); relation on u = x+1 with x indet.'),
    # ---------------------------------------------------------------- Appendix A
    ('app:C32', 'appendix', 'the proofs of Corollary 5.12(ii) and Corollary 5.13: (A.1), the table of M_j(m) at x = 1, '
     'the evaluations Y D_{1,k,n}(1,c), (5.11) at x = 1, the phi/psi identities, the parity statements',
     's5_shift1: "(A.1)", "Appendix A proof of Corollary 5.12(ii)", "Appendix A proof of Corollary 5.13"',
     'table k<=7; evaluations c indet. k<=3 and c in {3,-2/5} k<=6; phi/psi identities c indet., k<=8'),
    ('eq:upsilon', 'equation', 'relations of the classes upsilon_i at x = 1', 's5_shift1: "(A.1)"', 'k<=8, |i|<=3(2k+1)'),
]

KINDS = ('theorem', 'lemma', 'proposition', 'corollary', 'remark')


def read_aux(path):
    """{label: (number, anchor)} from the \\newlabel lines of a LaTeX .aux file (with or without hyperref)"""
    out = {}
    with open(path, encoding='utf-8', errors='replace') as f:
        for line in f:
            if not line.startswith('\\newlabel{'):
                continue
            i = len('\\newlabel{')
            j = line.index('}', i)
            label = line[i:j]
            rest = line[j + 1:]
            # the second argument is {{number}{page}...}; take the first brace group inside it
            m = re.match(r'\{\{([^{}]*(?:\{[^{}]*\}[^{}]*)*)\}', rest)
            if not m:
                continue
            anchor = ''
            groups = re.findall(r'\{([^{}]*)\}', rest)
            for g in groups:
                if '.' in g and re.match(r'^[a-zA-Z*]+\.', g):
                    anchor = g
            out[label] = (m.group(1), anchor)
    return out


def numbers_from_tex(path):
    """{label: (number, kind)} computed from paper.tex (amsart numbering: shared theorem counter per section,
    equations per section, each line of gather/align numbered unless \\notag)"""
    src = open(path, encoding='utf-8').read()
    src = '\n'.join(re.sub(r'(?<!\\)%.*', '', L) for L in src.split('\n'))
    body = src[src.index('\\begin{document}'):]
    tok = re.compile(r'\\section\*?\{|\\appendix\b|\\begin\{(theorem|lemma|proposition|corollary|remark|equation|'
                     r'gather|align|multline|align\*|gather\*|multline\*)\}|'
                     r'\\end\{(gather|align|multline|equation|theorem|lemma|proposition|corollary|remark)\}|'
                     r'\\label\{([^}]*)\}|\\\\|\\notag|\\nonumber')
    sec = thm = eq = 0
    appendix = False
    name = lambda s: chr(ord('A') + s - 1) if appendix else str(s)
    env = None
    last = None
    out = {}
    for m in tok.finditer(body):
        t = m.group(0)
        if t == '\\appendix':
            appendix, sec, thm, eq = True, 0, 0, 0
            last = None
            continue
        if t.startswith('\\section'):
            if not t.startswith('\\section*'):
                sec, thm, eq = sec + 1, 0, 0
            last = None
            continue
        if m.group(1):
            e = m.group(1)
            if e in KINDS:
                thm += 1
                last = ['%s.%d' % (name(sec), thm), e, None]
            elif e.endswith('*'):
                env = 'star'
            else:
                eq += 1
                last = ['(%s.%d)' % (name(sec), eq), 'equation', None]
                env = 'multi' if e in ('gather', 'align') else 'eq'
            continue
        if m.group(2):
            if m.group(2) not in KINDS:
                env = None
            last = None                    # labels after the end of the item are not its labels
            continue
        if m.group(3):
            if last is not None and last[2] != 'x':
                last[2] = m.group(3)           # an item may carry several labels
                out[m.group(3)] = (last[0], last[1])
            continue
        if t == '\\\\' and env == 'multi':
            eq += 1
            last = ['(%s.%d)' % (name(sec), eq), 'equation', None]
        elif t in ('\\notag', '\\nonumber') and env == 'multi':
            eq -= 1
            last = [None, None, 'x']
    # subsections: numbered sec.subsec, the counter reset by \section (titles may contain nested braces)
    sec = sub = 0
    appendix_started = False
    app_at = body.find('\\appendix')
    for m in re.finditer(r'\\(sub)?section(\*?)\{', body):
        if 0 <= app_at < m.start() and not appendix_started:
            appendix_started, sec, sub = True, 0, 0
        depth, i = 1, m.end()
        while depth:
            depth += {'{': 1, '}': -1}.get(body[i], 0)
            i += 1
        lab = re.match(r'\s*\\label\{([^}]*)\}', body[i:])
        if m.group(2):
            continue
        if m.group(1):
            sub += 1
            if lab:
                out[lab.group(1)] = ('%s.%d' % (chr(ord('A') + sec - 1) if appendix_started else sec, sub),
                                     'subsection')
        else:
            sec, sub = sec + 1, 0
            if lab:
                out[lab.group(1)] = (chr(ord('A') + sec - 1) if appendix_started else '%d' % sec,
                                     'appendix' if appendix_started else 'section')
    return out


def kinds_from_tex(path):
    """{label: environment name} for the theorem-like environments of paper.tex"""
    if not os.path.exists(path):
        return {}
    src = open(path, encoding='utf-8').read()
    out = {}
    for m in re.finditer(r'\\begin\{(%s)\}(\[[^\]]*\])?\s*\\label\{([^}]*)\}' % '|'.join(KINDS), src):
        out[m.group(3)] = m.group(1)
    for m in re.finditer(r'\\(sub)?section\*?\{[^}]*\}\s*\\label\{([^}]*)\}', src):
        out[m.group(2)] = 'subsection' if m.group(1) else 'section'
    return out


def main():
    args = [a for a in sys.argv[1:] if not a.startswith('--')]
    update = '--update-readme' in sys.argv
    aux = args[0] if args else os.path.join(HERE, '..', 'paper.aux')
    tex = os.path.join(os.path.dirname(os.path.abspath(aux)), 'paper.tex')
    kinds = kinds_from_tex(tex)
    if os.path.exists(aux):
        nums = {lab: v[0] for lab, v in read_aux(aux).items()}
        anchors = {lab: v[1] for lab, v in read_aux(aux).items()}
        source = 'printed numbers from %s' % os.path.basename(aux)
        have_labels = set(nums)
    elif os.path.exists(tex):
        t = numbers_from_tex(tex)
        nums = {lab: v[0] for lab, v in t.items()}
        anchors = {}
        source = 'printed numbers computed from paper.tex (no .aux file found; amsart numbering rules)'
        have_labels = set(nums) | set(re.findall(r'\\label\{([^}]*)\}', open(tex, encoding='utf-8').read()))
    else:
        nums, anchors, have_labels = {}, {}, None
        source = 'no paper.aux or paper.tex found: printed numbers unknown'
    lines = []
    lines.extend(textwrap.wrap('Table generated by make_table.py; %s.' % source, 117))
    lines.append('Columns: \\label | printed number | statement | checked in (script: tags) | tested range.')
    lines.append('"indet." = indeterminate (polynomial or Laurent polynomial identity); F_p = prime field.')
    lines.append('Tags are the names under which the scripts report their checks; they name the statements of the')
    lines.append('paper by their printed numbers.')
    lines.append('-' * 117)
    w = textwrap.TextWrapper(width=117, subsequent_indent=' ' * 6)
    for label, kind, desc, where, rng in ROWS:
        if have_labels is not None and label not in have_labels:
            num = 'not in the paper'
        else:
            n = nums.get(label, '?')
            k = kinds.get(label, kind)
            if anchors.get(label, '').startswith('equation') or k == 'equation':
                num = n if n.startswith('(') else '(%s)' % n
            elif anchors.get(label, '').startswith('appendix') or k == 'appendix' or (k == 'section' and n[:1].isalpha()):
                num = 'Appendix %s' % n
            elif k in ('section', 'subsection'):
                num = 'Section %s' % n
            else:
                num = '%s %s' % (k.capitalize(), n)
        lines.extend(w.wrap('%s | %s | %s | %s | %s' % (label, num, desc, where, rng)))
    known = {r[0] for r in ROWS}
    if have_labels is not None:
        missing = sorted(lab for lab in have_labels if lab not in known and not lab.startswith(('ss:', 'sec:', 'tab:'))
                         and lab in nums)
        lines.append('-' * 117)
        if missing:
            lines.append('Labels of the paper that are not covered by this table: ' + ', '.join(missing))
        else:
            lines.append('Every numbered statement and equation label of the paper has a row in this table.')
    text = '\n'.join(lines) + '\n'
    print(text, end='')
    if update:
        readme = os.path.join(HERE, 'README.txt')
        s = open(readme, encoding='utf-8').read()
        a = s.index('=== BEGIN TABLE')
        a = s.index('\n', a) + 1
        b = s.index('=== END TABLE')
        s = s[:a] + text + s[b:]
        with open(readme, 'w', encoding='utf-8') as f:
            f.write(s)
        print('README.txt updated', file=sys.stderr)


if __name__ == '__main__':
    main()


==> anc/output.txt <==
Python: 3.9.6
================================================================================ s1_main_theorems.py
[DET] 400 random matrices of size <= 8: all leading principal minors (625 of them zero) agree with lib.det   (0.1s)
--- part 1: polynomials in x and c (both indeterminate)
k= 0: D_{k,n}(x,c), 0<=n<=10 (11 non-zero): c-free, = det H_{k,n}(x); (1.1) for 2<=n<=10: 9 instances (9 non-trivial); values; [DET] n<=14   (0.2s)
k= 1: D_{k,n}(x,c), 0<=n<=12 (12 non-zero): c-free, = det H_{k,n}(x); (1.1) for 4<=n<=12: 9 instances (9 non-trivial); values; [DET] n<=14   (0.5s)
k= 2: D_{k,n}(x,c), 0<=n<=14 (12 non-zero): c-free, = det H_{k,n}(x); (1.1) for 6<=n<=14: 9 instances (8 non-trivial); values; [DET] n<=14   (1.2s)
negative control [Theorem 1.1 (1.1)] (k=2, Z[x,c]: coefficient x instead of x^2): the wrong variant fails, as it should
k= 3: D_{k,n}(x,c), 0<=n<=16 (11 non-zero): c-free, = det H_{k,n}(x); (1.1) for 8<=n<=16: 9 instances (6 non-trivial); values; [DET] n<=14 and n=16   (2.3s)
k= 4: D_{k,n}(x,c), 0<=n<=18 (9 non-zero): c-free, = det H_{k,n}(x); (1.1) for 10<=n<=18: 9 instances (4 non-trivial); values; [DET] n<=14   (3.4s)
k= 5: D_{k,n}(x,c), 0<=n<=20 (7 non-zero): c-free, = det H_{k,n}(x); (1.1) for 12<=n<=20: 9 instances (3 non-trivial); values; [DET] n<=14   (4.9s)
k= 6: D_{k,n}(x,c), 0<=n<=22 (7 non-zero): c-free, = det H_{k,n}(x); (1.1) for 14<=n<=22: 9 instances (3 non-trivial); values; [DET] n<=14 and n=21   (8.5s)
--- part 2: polynomials in x, c in (0, 3, -5)
k= 0: 0<=n<=18; (1.1) for 2<=n<=18, c=0: 17 instances (17 non-trivial); c=3: 17 instances (17 non-trivial); c=-5: 17 instances (17 non-trivial); c-free; values; x = 0, 1; [DET] n<=14   (8.8s)
k= 1: 0<=n<=20; (1.1) for 4<=n<=20, c=0: 17 instances (17 non-trivial); c=3: 17 instances (17 non-trivial); c=-5: 17 instances (17 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=20; c-free; values; x = 0, 1; [DET] n<=14   (9.3s)
k= 2: 0<=n<=22; (1.1) for 6<=n<=22, c=0: 17 instances (16 non-trivial); c=3: 17 instances (16 non-trivial); c=-5: 17 instances (16 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=22; c-free; values; x = 0, 1; [DET] n<=14 and n=22 (c=0)   (10.1s)
negative control [Theorem 1.2 (1.2)] (k=3: sign (-1)^(nk) omitted): the wrong variant fails, as it should
k= 3: 0<=n<=24; (1.1) for 8<=n<=24, c=0: 17 instances (14 non-trivial); c=3: 17 instances (14 non-trivial); c=-5: 17 instances (14 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=24; c-free; values; x = 0, 1; [DET] n<=14   (10.8s)
k= 4: 0<=n<=26; (1.1) for 10<=n<=26, c=0: 17 instances (11 non-trivial); c=3: 17 instances (11 non-trivial); c=-5: 17 instances (11 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=26; c-free; values; x = 0, 1; [DET] n<=14   (11.7s)
k= 5: 0<=n<=28; (1.1) for 12<=n<=28, c=0: 17 instances (8 non-trivial); c=3: 17 instances (8 non-trivial); c=-5: 17 instances (8 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=28; c-free; values; x = 0, 1; [DET] n<=14 and n=28 (c=0)   (13.0s)
k= 6: 0<=n<=30; (1.1) for 14<=n<=30, c=0: 17 instances (6 non-trivial); c=3: 17 instances (6 non-trivial); c=-5: 17 instances (6 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=30; c-free; values; x = 0, 1; [DET] n<=14   (14.3s)
k= 7: 0<=n<=32; (1.1) for 16<=n<=32, c=0: 17 instances (6 non-trivial); c=3: 17 instances (6 non-trivial); c=-5: 17 instances (6 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=32; c-free; values; x = 0, 1; [DET] n<=14   (16.0s)
k= 8: 0<=n<=34; (1.1) for 18<=n<=34, c=0: 17 instances (4 non-trivial); c=3: 17 instances (4 non-trivial); c=-5: 17 instances (4 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=34; c-free; values; x = 0, 1; [DET] n<=14 and n=34 (c=0)   (18.5s)
k= 9: 0<=n<=36; (1.1) for 20<=n<=36, c=0: 17 instances (3 non-trivial); c=3: 17 instances (3 non-trivial); c=-5: 17 instances (3 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=36; c-free; values; x = 0, 1; [DET] n<=14   (21.0s)
k=10: 0<=n<=38; (1.1) for 22<=n<=38, c=0: 17 instances (3 non-trivial); c=3: 17 instances (3 non-trivial); c=-5: 17 instances (3 non-trivial); (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=38; c-free; values; x = 0, 1; [DET] n<=14 and n=33 (c=3)   (24.5s)
--- (1.3): bilinear identity for w, x indeterminate
k= 1: (1.3) for -50<=l<=50 (101 instances, 100 with w(l)!=0); F_j for -52<=j<=52 from the definition   (24.5s)
k= 2: (1.3) for -50<=l<=50 (101 instances, 97 with w(l)!=0); F_j for -53<=j<=54 from the definition   (24.6s)
k= 3: (1.3) for -50<=l<=50 (101 instances, 92 with w(l)!=0); F_j for -54<=j<=56 from the definition   (24.7s)
negative control [Theorem 1.2 (1.3)] (k=4: coefficient 1+x^2 instead of 1-x^2): the wrong variant fails, as it should
k= 4: (1.3) for -50<=l<=50 (101 instances, 85 with w(l)!=0); F_j for -55<=j<=58 from the definition   (24.9s)
k= 5: (1.3) for -50<=l<=50 (101 instances, 76 with w(l)!=0); F_j for -56<=j<=60 from the definition   (25.2s)
k= 6: (1.3) for -50<=l<=50 (101 instances, 65 with w(l)!=0); F_j for -57<=j<=62 from the definition   (25.8s)
k= 7: (1.3) for -50<=l<=50 (101 instances, 52 with w(l)!=0); F_j for -58<=j<=64 from the definition   (26.6s)
k= 8: (1.3) for -50<=l<=50 (101 instances, 41 with w(l)!=0); F_j for -59<=j<=66 from the definition   (27.7s)
k= 9: (1.3) for -50<=l<=50 (101 instances, 35 with w(l)!=0); F_j for -60<=j<=68 from the definition   (29.1s)
k=10: (1.3) for -50<=l<=50 (101 instances, 26 with w(l)!=0); F_j for -61<=j<=70 from the definition   (30.6s)
k=11: (1.3) for -50<=l<=50 (101 instances, 25 with w(l)!=0); F_j for -62<=j<=72 from the definition   (32.4s)
k=12: (1.3) for -50<=l<=50 (101 instances, 21 with w(l)!=0); F_j for -63<=j<=74 from the definition   (34.4s)
(2.2) a_{n,k}(x,c) = sum_j binom(n,j) c^(n-j) a_{j,k}(x,0) in Z[x,c] for 0<=n<=30, 0<=k<=12   (34.5s)
(5.10) Nar_{n,j}(x^2) = (-x)^(n-j) a_{n,j}(x,-x-1/x) for x = 2, -1/3, 5/4 and 0<=j<=n<=24   (34.5s)
Corollary 1.3, k=0: 2<=n<=12 (11 instances, 11 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (34.6s)
Corollary 1.3, k=1: 4<=n<=14 (11 instances, 11 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (34.7s)
Corollary 1.3, k=2: 6<=n<=16 (11 instances, 10 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (34.9s)
Corollary 1.3, k=3: 8<=n<=18 (11 instances, 8 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (35.0s)
Corollary 1.3, k=4: 10<=n<=20 (11 instances, 6 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (35.2s)
Corollary 1.3, k=5: 12<=n<=22 (11 instances, 4 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (35.5s)
Corollary 1.3, k=6: 14<=n<=24 (11 instances, 3 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (35.8s)
Corollary 1.3, k=7: 16<=n<=26 (11 instances, 3 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (36.3s)
Corollary 1.3, k=8: 18<=n<=28 (11 instances, 3 with nn_{n-k-1} != 0), q indeterminate; [DET] n<=14   (36.8s)
Nar_{n,0}(q) = Narayana polynomials for 1<=n<=30; Nar_{n,k}(1) = (2k+1)/(2n+1) binom(2n+1,n-k) for k<=8   (36.8s)
x = 0, 1: D_{k,n}(0,c) and D_{k,n}(1,c) from the definition, c in {0, 2/3}, 0<=k<=8, 0<=n<=3(2k+1)+2   (38.5s)
--- ranges used
(1.1) in Z[x,c]: 0<=k<=6, 2k+2<=n<=2k+10;  in Z[x] (c = 0, 3, -5): 0<=k<=10, 2k+2<=n<=2k+18
Corollary 2.3 c-free and values, Section 1.3 x=0,1 (by evaluation): every sequence of part 1 (n<=2k+10) and part 2 (n<=2k+18)
(1.2) (c = 0, 3), w in Z[x], Lemma 3.3: 1<=k<=10, 0<=n<=2k+18;  (1.3): 1<=k<=12, |l|<=50
(2.2) binomial: n<=30, k<=12;  (5.10) values: n<=24;  Corollary 1.3: 0<=k<=8, 2k+2<=n<=2k+12;  Narayana: n<=30;  Section 1.3 x=0,1 from the definition: 0<=k<=8, n<=3(2k+1)+2;  Section 1.3 det H_{k,n}: k<=6, n<=2k+10
--- checks per tag
[(2.2) binomial] 403 checks, 0 failures
[(5.10) values] 975 checks, 0 failures
[Corollary 1.3] 99 checks, 0 failures
[Corollary 2.3 c-free] 757 checks, 0 failures
[Corollary 2.3 values] 362 checks, 0 failures
[DET] 3473 checks, 0 failures
[Lemma 3.3] 600 checks, 0 failures
[NEG Theorem 1.1 (1.1)] 1 checks, 0 failures
[NEG Theorem 1.2 (1.2)] 1 checks, 0 failures
[NEG Theorem 1.2 (1.3)] 1 checks, 0 failures
[Section 1.2 Narayana] 274 checks, 0 failures
[Section 1.3 det H_{k,n}] 119 checks, 0 failures
[Section 1.3 x=0,1] 2994 checks, 0 failures
[Theorem 1.1 (1.1) Z[x,c]] 63 checks, 0 failures
[Theorem 1.1 (1.1) Z[x]] 561 checks, 0 failures
[Theorem 1.2 (1.2)] 600 checks, 0 failures
[Theorem 1.2 (1.3)] 1212 checks, 0 failures
[Theorem 1.2 (1.3) aux] 1458 checks, 0 failures
[Theorem 1.2 w in Z[x]] 345 checks, 0 failures
total time 38.5s
RESULT s1_main_theorems: 14298 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s2_preliminaries.py
[CHEB] (t-1/t) U_m(t+1/t) = t^(m+1) - t^(-m-1) and U_{-m-2} = -U_m for -40<=m<=40; U_m(z+1/z) - z U_{m-1}(z+1/z) = z^(-m) for -40<=m<=40; lib.U_list for -44<=m<=42   (0.0s)
[JAC] trial 0 (lam_j = 0 for j in ()): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (0.4s)
[JAC] trial 1 (lam_j = 0 for j in ()): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (0.8s)
[JAC] trial 2 (lam_j = 0 for j in ()): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (1.1s)
[JAC] trial 3 (lam_j = 0 for j in ()): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (1.5s)
[JAC] trial 4 (lam_j = 0 for j in (1,)): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (1.8s)
[JAC] trial 5 (lam_j = 0 for j in (3,)): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (2.2s)
[JAC] trial 6 (lam_j = 0 for j in (2, 5)): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (2.5s)
[JAC] trial 7 (lam_j = 0 for j in (4,)): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (2.8s)
[JAC] trial 8 (lam_j = 0 for j in (6, 7)): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (3.1s)
[JAC] trial 9 (lam_j = 0 for j in (1, 2, 3)): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (3.4s)
[JAC] trial 10 (lam_j = 0 for j in (9,)): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (3.8s)
[JAC] trial 11 (lam_j = 0 for j in (12,)): a_{n,j} = (J^n)_{0,j} for n<=18; first row and column of p_m(J), m<=16; h_k a_{n,k} = L(X^n p_k), k<=10, n<=18; L(p_i p_j), i,j<=12   (4.1s)
[SHIFT] trial 0 (c = 1, lam_j = 0 for j in ()): p'_m(X) = p_m(X-c), m<=16; L'(f) = L(f(X+c)) for 25 polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=7   (4.2s)
[SHIFT] trial 1 (c = 1, lam_j = 0 for j in ()): p'_m(X) = p_m(X-c), m<=16; L'(f) = L(f(X+c)) for 25 polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=7   (4.2s)
[SHIFT] trial 2 (c = -1, lam_j = 0 for j in (3,)): p'_m(X) = p_m(X-c), m<=16; L'(f) = L(f(X+c)) for 25 polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=7   (4.3s)
[SHIFT] trial 3 (c = 4, lam_j = 0 for j in (2, 4)): p'_m(X) = p_m(X-c), m<=16; L'(f) = L(f(X+c)) for 25 polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=7   (4.3s)
[SHIFT] trial 4 (c = -2/3, lam_j = 0 for j in ()): p'_m(X) = p_m(X-c), m<=16; L'(f) = L(f(X+c)) for 25 polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=7   (4.4s)
[SHIFT] trial 5 (c = 2, lam_j = 0 for j in (1,)): p'_m(X) = p_m(X-c), m<=16; L'(f) = L(f(X+c)) for 25 polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=7   (4.4s)
[SHIFT] trial 6 (c = -2, lam_j = 0 for j in (5,)): p'_m(X) = p_m(X-c), m<=16; L'(f) = L(f(X+c)) for 25 polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=7   (4.5s)
[SHIFT] trial 7 (c = -1/2, lam_j = 0 for j in ()): p'_m(X) = p_m(X-c), m<=16; L'(f) = L(f(X+c)) for 25 polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=7   (4.5s)
[SHIFT/d] k=0: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (5.0s)
[SHIFT/d] k=1: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (5.7s)
[SHIFT/d] k=2: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (6.2s)
[SHIFT/d] k=3: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (6.6s)
[SHIFT/d] k=4: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (7.0s)
[SHIFT/d] k=5: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (7.3s)
[SHIFT/d] k=6: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (7.5s)
[SHIFT/d] k=7: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (7.8s)
[SHIFT/d] k=8: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=14   (7.9s)
[SHIFT/d] p_m^{(c)}(X) = P_m(X-c) in Z[x,c][X] for m<=16   (7.9s)
[COMPL] r, r' <= 3: all pairs (S, S') for 5 pairs (M, Z) per size (2 generic, 3 rank-deficient): 3450 identities, 1322 with non-zero sides   (8.1s)
[COMPL] (r, r') in (4,2), (2,4), (4,3), (4,4), (5,3), (6,2), (3,5), (5,5): 40 random pairs (S, S') for 4 pairs (M, Z) per size: 1280 identities, 622 with non-zero sides   (8.4s)
[CHR] 14 weight sequences (8 of them with some lam_j = 0), monic f of degree 1..5, 0<=n<=8: 630 identities, 485 with non-zero sides   (8.7s)
[EXP] k=1: 4 random families u_0..u_k, z = two rational values and z indeterminate   (8.7s)
[EXP] k=2: 4 random families u_0..u_k, z = two rational values and z indeterminate   (8.7s)
[EXP] k=3: 4 random families u_0..u_k, z = two rational values and z indeterminate   (8.7s)
[EXP] k=4: 4 random families u_0..u_k, z = two rational values and z indeterminate   (8.7s)
[EXP] k=5: 4 random families u_0..u_k, z = two rational values and z indeterminate   (8.7s)
[EXP] k=6: 4 random families u_0..u_k, z = two rational values and z indeterminate   (8.7s)
[EXP] k=7: 4 random families u_0..u_k, z = two rational values and z indeterminate   (8.8s)
[EXP] k=8: 4 random families u_0..u_k, z = two rational values and z indeterminate   (8.9s)
[PZ] p_m = U_m - z U_{m-1} for m<=24; L_z((1 - zX + z^2) X^j) = L_0(X^j) for j<=40 (z indeterminate)   (8.9s)
[Lemma 2.2(iii)] P_{0,y} = 1, P_{1,y} = X - y, P_{m+1,y} = X P_{m,y} - P_{m-1,y} for -11<=m<=14; (2.2) a_{n,j}(y,c) = L_y((X+c)^n P_{j,y}) for n<=9, j<=7, y and c indeterminate   (8.9s)
[Lemma 2.1(iv)] J' = J + cI; det(L((X+c)^(i+j) chi)) = det(L(X^(i+j) chi)) for 8 random weight sequences, random chi of degree 0..4, n<=6; the factorization T (L(X^(l+l') chi)) T^T   (9.5s)
[Corollary 2.3 (2.3)] det(a_{i+j+m,k}(x,c)) = det(L_x(X^(i+j) (X+c)^m P_k)) in Z[x,c] for k<=4, m<=3, n<=5   (9.6s)
[Section 2.3] monic bases have determinant 1, det(Psi f) = det(Psi) det(f), basis independence (12 instances); [Lemma 2.5 proof] Pi_{j,m}, L(q_i q_j f) = kappa_i Pi_{j,i}, det(Pi) = (-1)^(nd) det_f(q_n..q_{n+d-1}) for 6 weight sequences, d<=3, n<=6   (9.8s)
[Lemma 2.6] det(u_0 - z u_1, ..., u_{r-1} - z u_r) = sum_i (-z)^(r-i) m_i for r<=7 (z rational and z indeterminate)   (9.8s)
negative control [Lemma 2.4] (signs (-1)^||S|| omitted): the wrong variant fails, as it should
negative control [Lemma 2.5 (2.4)] (n=3, d=3: sign (-1)^(nd) omitted): the wrong variant fails, as it should
negative control [Lemma 2.6] (second formula with (-z)^i in place of (-z)^(r-i)): the wrong variant fails, as it should
--- checks per tag
[Corollary 2.3 (2.3)] 120 checks, 0 failures
[Corollary 2.3 c-free] 152 checks, 0 failures
[Lemma 2.1(i)] 4788 checks, 0 failures
[Lemma 2.1(i) triangular] 2508 checks, 0 failures
[Lemma 2.1(ii)] 8160 checks, 0 failures
[Lemma 2.1(iii)] 4536 checks, 0 failures
[Lemma 2.1(iv)] 880 checks, 0 failures
[Lemma 2.1(iv) proof] 40 checks, 0 failures
[Lemma 2.2(i) (2.1)] 81 checks, 0 failures
[Lemma 2.2(ii) P_{m,y}(y+1/y)=y^-m] 81 checks, 0 failures
[Lemma 2.2(ii) U_{-m-2}=-U_m] 81 checks, 0 failures
[Lemma 2.2(iii)] 52 checks, 0 failures
[Lemma 2.2(iii) (2.2)] 80 checks, 0 failures
[Lemma 2.4] 4730 checks, 0 failures
[Lemma 2.4 hypothesis] 77 checks, 0 failures
[Lemma 2.5 (2.4)] 630 checks, 0 failures
[Lemma 2.5 proof] 1026 checks, 0 failures
[Lemma 2.6] 138 checks, 0 failures
[Lemma 2.6 variant] 96 checks, 0 failures
[Lemma 5.1] 41 checks, 0 failures
[NEG Lemma 2.4] 1 checks, 0 failures
[NEG Lemma 2.5 (2.4)] 1 checks, 0 failures
[NEG Lemma 2.6] 1 checks, 0 failures
[Section 2.3 basis-independence] 642 checks, 0 failures
[Section 2.3 det(Psi)] 12 checks, 0 failures
[Section 2.3 monic basis] 12 checks, 0 failures
[aux U_list] 87 checks, 0 failures
total time 9.8s
RESULT s2_preliminaries: 29053 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s3_hirota_miwa.py
negative control [Lemma 3.1 (3.1)] (coefficient a3-a1+1 in place of a3-a1): the wrong variant fails, as it should
Lemma 3.1: 280 random sequences (Q: 30 per r, F_p: 10 per r, r = 1..7; degenerate cases and a1 = a2 included): (3.1) for m = 0, 1, 2, (3.2), (3.3), the steps of the proof   (1.9s)
negative control [Lemma 3.2(i)] (k=3: (Lambda2) with the shift k in place of k+1): the wrong variant fails, as it should
Section 3.2 over Q(x) (x indeterminate), 1<=k<=8, |l|, |j| <= 3k+8: (3.4), Lemma 3.2, its proof, (3.5), (1.4), Theorem 1.2 proof, Proposition 3.4, Corollary 4.4 for f = d_x F   (11.1s)
Section 3.2 for x = 3, -2/5, 7/4, 1, -1 and 1<=k<=6, |l| <= 2k+5: also (3.6), the table and the displayed identity of the proof of Proposition 3.4, Remark 3.5   (12.4s)
negative control [Proposition 3.4] (F_p x=952, k=4: x in place of x^2): the wrong variant fails, as it should
negative control [Proposition 3.4] (F_p x=8315, k=4: x in place of x^2): the wrong variant fails, as it should
negative control [Proposition 3.4] (F_p x=3519, k=4: x in place of x^2): the wrong variant fails, as it should
Section 3.2 over F_10007 for x = 0, 1, -1 and three random x, 1<=k<=6, |l| <= 2k+5 (x = 0: the special case of the proof of Proposition 3.4)   (13.4s)
Lemma 3.3: D_{k,n}(x,c) = (-1)^(nk) Cas_n(d_x F) for k<=5, c = 0, 2, n<=2k+12 (x indeterminate)   (14.0s)
--- checks per tag
[(1.4)] 74 checks, 0 failures
[(3.4)] 74 checks, 0 failures
[(3.5)] 74 checks, 0 failures
[(3.6)] 60 checks, 0 failures
[Corollary 4.4 (M = R, f = d_x F)] 74 checks, 0 failures
[Lemma 3.1 (3.1)] 840 checks, 0 failures
[Lemma 3.1 (3.2)] 280 checks, 0 failures
[Lemma 3.1 (3.3)] 560 checks, 0 failures
[Lemma 3.1 proof] 2520 checks, 0 failures
[Lemma 3.2 proof] 74 checks, 0 failures
[Lemma 3.2(i)] 148 checks, 0 failures
[Lemma 3.2(ii)] 74 checks, 0 failures
[Lemma 3.2(iii)] 74 checks, 0 failures
[Lemma 3.3] 190 checks, 0 failures
[NEG Lemma 3.1 (3.1)] 1 checks, 0 failures
[NEG Lemma 3.2(i)] 1 checks, 0 failures
[NEG Proposition 3.4] 3 checks, 0 failures
[Proposition 3.4] 74 checks, 0 failures
[Proposition 3.4 proof] 3060 checks, 0 failures
[Proposition 3.4 proof x=0] 6 checks, 0 failures
[Remark 3.5] 1500 checks, 0 failures
[Theorem 1.2 proof] 74 checks, 0 failures
total time 14.0s
RESULT s3_hirota_miwa: 9835 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s3_yu_comparison.py
--- part 1: Q_P for P=P_k, window relation, Lambda, Remark 7.2 relations, F_j; x an indeterminate
k= 1: Q_P; window relation for -10<=j<=23; (Lambda1), (Lambda2) for -8<=j<=25; det Lambda, Remark 7.2; F_j for -10<=j<=27   (0.0s)
k= 2: Q_P; window relation for -14<=j<=26; (Lambda1), (Lambda2) for -11<=j<=29; det Lambda, Remark 7.2; F_j for -14<=j<=32   (0.0s)
k= 3: Q_P; window relation for -18<=j<=29; (Lambda1), (Lambda2) for -14<=j<=33; det Lambda, Remark 7.2; F_j for -18<=j<=37   (0.0s)
k= 4: Q_P; window relation for -22<=j<=32; (Lambda1), (Lambda2) for -17<=j<=37; det Lambda, Remark 7.2; F_j for -22<=j<=42   (0.1s)
k= 5: Q_P; window relation for -26<=j<=35; (Lambda1), (Lambda2) for -20<=j<=41; det Lambda, Remark 7.2; F_j for -26<=j<=47   (0.1s)
k= 6: Q_P; window relation for -30<=j<=38; (Lambda1), (Lambda2) for -23<=j<=45; det Lambda, Remark 7.2; F_j for -30<=j<=52   (0.2s)
k= 7: Q_P; window relation for -34<=j<=41; (Lambda1), (Lambda2) for -26<=j<=49; det Lambda, Remark 7.2; F_j for -34<=j<=57   (0.3s)
k= 8: Q_P; window relation for -38<=j<=44; (Lambda1), (Lambda2) for -29<=j<=53; det Lambda, Remark 7.2; F_j for -38<=j<=62   (0.5s)
k= 9: Q_P; window relation for -42<=j<=47; (Lambda1), (Lambda2) for -32<=j<=57; det Lambda, Remark 7.2; F_j for -42<=j<=67   (0.7s)
k=10: Q_P; window relation for -46<=j<=50; (Lambda1), (Lambda2) for -35<=j<=61; det Lambda, Remark 7.2; F_j for -46<=j<=72   (1.0s)
k=11: Q_P; window relation for -50<=j<=53; (Lambda1), (Lambda2) for -38<=j<=65; det Lambda, Remark 7.2; F_j for -50<=j<=77   (1.4s)
k=12: Q_P; window relation for -54<=j<=56; (Lambda1), (Lambda2) for -41<=j<=69; det Lambda, Remark 7.2; F_j for -54<=j<=82   (1.9s)
--- part 2: all steps of the proof for x in {3, -2/5, 7/4, -5, 2/3}
k=1: windows -7<=l<=23 (31 windows for each x): Delta, result; rank<k for the windows of rank < k (number: x=3: 0, x=-2/5: 0, x=7/4: 0, x=-5: 0, x=2/3: 0); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (2.0s)
k=2: windows -10<=l<=26 (37 windows for each x): Delta, result; rank<k for the windows of rank < k (number: x=3: 0, x=-2/5: 0, x=7/4: 0, x=-5: 0, x=2/3: 0); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (2.3s)
k=3: windows -13<=l<=29 (43 windows for each x): Delta, result; rank<k for the windows of rank < k (number: x=3: 1, x=-2/5: 1, x=7/4: 1, x=-5: 1, x=2/3: 1); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (2.7s)
k=4: windows -16<=l<=32 (49 windows for each x): Delta, result; rank<k for the windows of rank < k (number: x=3: 4, x=-2/5: 4, x=7/4: 4, x=-5: 4, x=2/3: 4); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (3.6s)
k=5: windows -19<=l<=35 (55 windows for each x): Delta, result; rank<k for the windows of rank < k (number: x=3: 9, x=-2/5: 9, x=7/4: 9, x=-5: 9, x=2/3: 9); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (5.0s)
k=6: windows -22<=l<=38 (61 windows for each x): Delta, result; rank<k for the windows of rank < k (number: x=3: 16, x=-2/5: 16, x=7/4: 16, x=-5: 16, x=2/3: 16); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (7.4s)
k=7: windows -25<=l<=41 (67 windows for each x): Delta, result; rank<k for the windows of rank < k (number: x=3: 23, x=-2/5: 23, x=7/4: 23, x=-5: 23, x=2/3: 23); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (11.8s)
k=8: windows -28<=l<=44 (73 windows for each x): Delta, result; rank<k for the windows of rank < k (number: x=3: 31, x=-2/5: 31, x=7/4: 31, x=-5: 31, x=2/3: 31); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (19.6s)
windows of rank < k met in part 2: 420
negative control [Remark 3.5 result] (k=3: 1+x^2 in place of 1-x^2): the wrong variant fails, as it should
--- part 3: degenerate windows, x an indeterminate
k= 1: 0 of the 13 windows with -5<=l<=7 are degenerate: l = none   (19.6s)
k= 2: 0 of the 23 windows with -9<=l<=13 are degenerate: l = none   (19.6s)
k= 3: 1 of the 33 windows with -13<=l<=19 are degenerate: l = -1   (19.6s)
k= 4: 4 of the 43 windows with -17<=l<=25 are degenerate: l = -6, -2, -1, 3   (19.6s)
k= 5: 9 of the 53 windows with -21<=l<=31 are degenerate: l = -13, -8, -7, -3, -2, -1, 3, 4, 9   (19.7s)
k= 6: 16 of the 63 windows with -25<=l<=37 are degenerate: l = -22, -16, -15, -10, -9, -8, -4, -3, -2, -1, 3, 4, 5, 10, 11, 17   (19.8s)
k= 7: 24 of the 73 windows with -29<=l<=43 are degenerate: l = -26, -25, -19, -18, -17, -12, -11, -10, -9, -5, -4, -3, -2, -1, 3, 4, 5, 6, 11, 12, 13, 19, 20, 27   (20.6s)
k= 8: 33 of the 83 windows with -33<=l<=49 are degenerate: l = -30, -29, -28, -22, -21, -20, -19, -14, -13, -12, -11, -10, -6, -5, -4, -3, -2, -1, 3, 4, 5, 6, 7, 12, 13, 14, 15, 21, 22, 23, 30, 31, 39   (23.2s)
degenerate windows: all windows -k+2<=l<=-1 for k = 3..8; none / only l=-1 for k = 1, 2, 3; smallest l>=1 is 3 for k = 4..8; the set for k = 4; symmetry l <-> 1-k-l for k = 1..8   (23.2s)
--- ranges used
part 1 (x indeterminate): 1<=k<=12;  part 2: 1<=k<=8, x in {3, -2/5, 7/4, -5, 2/3}, windows -3k-4<=l<=3k+20;  part 3: 1<=k<=8, windows -4k-1<=l<=6k+1
--- checks per tag
[Lemma 3.2(i)] 6340 checks, 0 failures
[Lemma 3.2(iii)] 52 checks, 0 failures
[NEG Remark 3.5 result] 1 checks, 0 failures
[Remark 3.5 Delta] 20800 checks, 0 failures
[Remark 3.5 degenerate windows] 38 checks, 0 failures
[Remark 3.5 divisibility] 13280 checks, 0 failures
[Remark 3.5 kernel] 100980 checks, 0 failures
[Remark 3.5 rank<k] 840 checks, 0 failures
[Remark 3.5 result] 2080 checks, 0 failures
[Remark 3.5 window relation] 3170 checks, 0 failures
[Remark 7.2 -P_{k-1} = (P_{k+1}-P_{k-1})/2 mod P_k] 52 checks, 0 failures
[Remark 7.2 mu(t)+mu(1/t)] 52 checks, 0 failures
[Section 4.3 Q_P for P=P_k] 52 checks, 0 failures
[aux F_j] 3790 checks, 0 failures
total time 23.2s
RESULT s3_yu_comparison: 151527 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s4_reduction_modules.py
(R) reduction principle for general shifts (p1,p2,p3): examples over the field with 20011 elements
shifts (p1,p2,p3)=(1, -2, 3): examples with k=1,2,3 soliton groups: 3,3,0;  identity holds mod 20011: True;  negative control violated: True
shifts (p1,p2,p3)=(1, -3, 4): examples with k=1,2,3 soliton groups: 3,3,2;  identity holds mod 20011: True;  negative control violated: True
shifts (p1,p2,p3)=(1, 2, 5): examples with k=1,2,3 soliton groups: 3,3,0;  identity holds mod 20011: True;  negative control violated: True
shifts (p1,p2,p3)=(1, -1, 4): examples with k=1,2,3 soliton groups: 3,3,0;  identity holds mod 20011: True;  negative control violated: True
shifts (p1,p2,p3)=(2, -3, 5): examples with k=1,2,3 soliton groups: 3,3,0;  identity holds mod 20011: True;  negative control violated: True
shifts (p1,p2,p3)=(-1, 3, 4): examples with k=1,2,3 soliton groups: 3,0,0;  identity holds mod 20011: True;  negative control violated: True
shifts (p1,p2,p3)=(1, -4, 2): examples with k=1,2,3 soliton groups: 3,3,0;  identity holds mod 20011: True;  negative control violated: True
shifts (p1,p2,p3)=(2, 3, 7): examples with k=1,2,3 soliton groups: 3,0,0;  identity holds mod 20011: True;  negative control violated: True
(R) TOTAL examples 44 FAILURES 0;  hypothesis verified in 44 of 44 examples;  negative control violated in 44 of 44 examples;  w(m) != 0 for at least 25 of the 25 values of m in every example
(A) arbitrary solutions of the three-term recurrence in R = Q(x)[X]/(U_k - x U_{k-1})
  k=1 trial 0 (T_j): -8<=l<=8, nonzero W: 21/21
  k=1 trial 1 (random F_0,F_1): -8<=l<=8, nonzero W: 21/21
  k=1 trial 2 (random F_0,F_1): -8<=l<=8, nonzero W: 21/21
  k=1 trial 3 (random F_0,F_1): -8<=l<=8, nonzero W: 21/21
  k=2 trial 0 (T_j): -10<=l<=10, nonzero W: 27/27
  k=2 trial 1 (random F_0,F_1): -10<=l<=10, nonzero W: 27/27
  k=2 trial 2 (random F_0,F_1): -10<=l<=10, nonzero W: 27/27
  k=2 trial 3 (random F_0,F_1): -10<=l<=10, nonzero W: 27/27
  k=3 trial 0 (T_j): -12<=l<=12, nonzero W: 32/33
  k=3 trial 1 (random F_0,F_1): -12<=l<=12, nonzero W: 33/33
  k=3 trial 2 (random F_0,F_1): -12<=l<=12, nonzero W: 33/33
  k=3 trial 3 (random F_0,F_1): -12<=l<=12, nonzero W: 33/33
  k=4 trial 0 (T_j): -14<=l<=14, nonzero W: 35/39
  k=4 trial 1 (random F_0,F_1): -14<=l<=14, nonzero W: 39/39
  k=4 trial 2 (random F_0,F_1): -14<=l<=14, nonzero W: 39/39
  k=4 trial 3 (random F_0,F_1): -14<=l<=14, nonzero W: 39/39
  k=5 trial 0 (T_j): -16<=l<=16, nonzero W: 36/45
  k=5 trial 1 (random F_0,F_1): -16<=l<=16, nonzero W: 45/45
  k=5 trial 2 (random F_0,F_1): -16<=l<=16, nonzero W: 45/45
  k=5 trial 3 (random F_0,F_1): -16<=l<=16, nonzero W: 45/45
  k=6 trial 0 (T_j): -18<=l<=18, nonzero W: 35/51
  k=6 trial 1 (random F_0,F_1): -18<=l<=18, nonzero W: 51/51
  k=6 trial 2 (random F_0,F_1): -18<=l<=18, nonzero W: 51/51
  k=6 trial 3 (random F_0,F_1): -18<=l<=18, nonzero W: 51/51
(A) 648 checks, failures 0
(A2) quotient modules of dimension k-1 (Casoratians of size k-1, shifts k+1 and k)
    negative control (k=4, shifts k, k-1 instead of k+1, k): violated for 27 of 27 values of l
(A2) factorization U_k - x0 U_(k-1) = (X - rho0) P' verified in 18 cases
(A2) 522 checks, failures 0
(C) Corollary 4.2 in the case of Section 3.3 (rational x)
(C) x * (4.3) = Proposition 3.4 at l = m+1 for x in {3, -2/5, 7/4}, k <= 6, |m| <= 10   (38.8s)
(B) Remark 7.2: the conditions (7.2) for (0, x, 1/x), (1, -k, k+1), omega' = 1/omega reduce to Q(omega) = 0 (x in {3, -2/5, 7/4}, k <= 8)   (38.8s)
(M) Corollary 4.4 over F_10007: 40 modules (R, R+R, R+F_p, conjugated), k <= 5, x = 0 and two random x   (39.5s)
(S) (4.5): 32 determinants of size r = 1..4 formed with roots of P_k in F_10007 (k = 2..5), |l| <= 8   (41.8s)
--- checks per tag
[(4.5)] 544 checks, 0 failures
[(4.5) roots] 8 checks, 0 failures
[Corollary 4.2 (4.3)] 32 checks, 0 failures
[Corollary 4.2, case of Proposition 3.4] 378 checks, 0 failures
[Corollary 4.4 (4.4)] 648 checks, 0 failures
[Corollary 4.4 (4.4) F_p modules] 832 checks, 0 failures
[Corollary 4.4 (4.4) r=k-1] 522 checks, 0 failures
[Corollary 4.4 aux factorization] 18 checks, 0 failures
[Corollary 4.4 proof] 160 checks, 0 failures
[NEG Corollary 4.4 (4.4)] 1 checks, 0 failures
[NEG Proposition 4.1 (4.2)] 44 checks, 0 failures
[Proposition 4.1 (4.2)] 44 checks, 0 failures
[Proposition 4.1 hypothesis (4.1)] 44 checks, 0 failures
[Remark 4.3] 1100 checks, 0 failures
[Remark 7.2 (7.2)] 44 checks, 0 failures
[Remark 7.2 Q(omega)] 24 checks, 0 failures
total time 41.8s
RESULT s4_reduction_modules: 4443 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s4_moment_functionals.py
(B) Hankel determinants computed from the definition
  s=(x,0,0,..) [Cigler]: k=1: identity holds for all n in [4,13]; predicted from n=4; nonzero H: 13/14  OK
  s=(x,0,0,..) [Cigler]: k=2: identity holds for all n in [6,15]; predicted from n=6; nonzero H: 13/16  OK
  s=(x,0,0,..) [Cigler]: k=3: identity holds for all n in [8,17]; predicted from n=8; nonzero H: 12/18  OK
  s=(x,0,0,..) [Cigler]: k=4: identity holds for all n in [10,19]; predicted from n=10; nonzero H: 10/20  OK
  s=(0,0,..) [ballot numbers a_{n,k}-x a_{n,k-1}]: k=1: identity holds for all n in [4,12]; predicted from n=4; nonzero H: 13/13  OK
  s=(0,0,..) [ballot numbers a_{n,k}-x a_{n,k-1}]: k=2: identity holds for all n in [6,14]; predicted from n=6; nonzero H: 14/15  OK
  s=(0,0,..) [ballot numbers a_{n,k}-x a_{n,k-1}]: k=3: identity holds for all n in [8,16]; predicted from n=8; nonzero H: 14/17  OK
  s=(0,0,..) [ballot numbers a_{n,k}-x a_{n,k-1}]: k=4: identity holds for all n in [10,18]; predicted from n=10; nonzero H: 13/19  OK
  s=(0,0,..) [ballot numbers a_{n,k}-x a_{n,k-1}]: k=5: identity holds for all n in [12,20]; predicted from n=12; nonzero H: 11/21  OK
  s=(y,0,0,..), x,y indeterminates: k=1: identity holds for all n in [4,11]; predicted from n=4; nonzero H: 12/12  OK
  s=(y,0,0,..), x,y indeterminates: k=2: identity holds for all n in [6,13]; predicted from n=6; nonzero H: 14/14  OK
  s=(y,0,0,..), x,y indeterminates: k=3: identity holds for all n in [8,15]; predicted from n=8; nonzero H: 15/16  OK
  s=0, lambda_1=2 [central binomial background]: k=1: identity holds for all n in [4,14]; predicted from n=5; nonzero H: 15/15  OK
  s=0, lambda_1=2 [central binomial background]: k=2: identity holds for all n in [6,16]; predicted from n=6; nonzero H: 17/17  OK
  s=0, lambda_1=2 [central binomial background]: k=3: identity holds for all n in [8,18]; predicted from n=8; nonzero H: 19/19  OK
  s=0, lambda_1=2 [central binomial background]: k=4: identity holds for all n in [10,20]; predicted from n=10; nonzero H: 20/21  OK
  s=[0]+0.., lambda=[-2]+1..: k=1: identity holds for all n in [4,14]; predicted from n=5; nonzero H: 15/15  OK
  s=[0]+0.., lambda=[-2]+1..: k=2: identity holds for all n in [6,16]; predicted from n=6; nonzero H: 17/17  OK
  s=[0]+0.., lambda=[-2]+1..: k=3: identity holds for all n in [8,18]; predicted from n=8; nonzero H: 19/19  OK
  s=[3, 3]+0.., lambda=[-2, 3]+1..: k=1: identity holds for all n in [5,15]; predicted from n=6; nonzero H: 16/16  OK
  s=[3, 3]+0.., lambda=[-2, 3]+1..: k=2: identity holds for all n in [7,17]; predicted from n=7; nonzero H: 18/18  OK
  s=[3, 3]+0.., lambda=[-2, 3]+1..: k=3: identity holds for all n in [8,19]; predicted from n=9; nonzero H: 20/20  OK
  s=[-1, 1, -1]+0.., lambda=[-2, 2, 3]+1..: k=1: identity holds for all n in [6,16]; predicted from n=7; nonzero H: 17/17  OK
  s=[-1, 1, -1]+0.., lambda=[-2, 2, 3]+1..: k=2: identity holds for all n in [8,18]; predicted from n=8; nonzero H: 19/19  OK
  s=[-1, 1, -1]+0.., lambda=[-2, 2, 3]+1..: k=3: identity holds for all n in [9,20]; predicted from n=10; nonzero H: 21/21  OK
  s=(c+y,c,c,..), factor P_k(X-c;x), x,y,c indeterminates: k=1: identity holds for all n in [4,9]; predicted from n=4; nonzero H: 10/10  OK
  s=(c+y,c,c,..), factor P_k(X-c;x), x,y,c indeterminates: k=2: identity holds for all n in [6,11]; predicted from n=6; nonzero H: 12/12  OK
(B) 27 cases; all cases as predicted: True
(C) Christoffel-type formula for general Jacobi parameters
(C) 84 checks, failures 0
(D) H_m = (-1)^{mk} theta Theta^m W(m) for m >= max(0, N - floor(k/2))  [N - ceil(k/2) if s_N = 0]
(D) 248 checks in the stated range, failures 0;  below that range the relation fails in 22 of 22 cases
(B2) the recurrence (*) for larger k and rational x
k=4 s=[3] lambda=[-1] x=-1: identity holds for all n in [10,18]; bound 2k+2+max(0,N-floor(k/2)): n>=10; nonzero H: 13/19  OK
k=4 s=[-2, -2] lambda=[-3, -1] x=1: identity holds for all n in [10,19]; bound 2k+2+max(0,N-floor(k/2)): n>=10; nonzero H: 20/20  OK
k=4 s=[-2, 1, 2] lambda=[3, -3, -1] x=-5/7: identity holds for all n in [11,20]; bound 2k+2+max(0,N-floor(k/2)): n>=11; nonzero H: 21/21  OK
k=4 s=(-2,0,0,...) x=5/3: identity holds for all n in [10,17]; bound: n>=10  OK
      negative control (factor U_k - x U_(k-1) + U_(k-2)/7): identity holds from n=None (None = never in the tested range)
k=5 s=[-2] lambda=[-1] x=-2: identity holds for all n in [12,20]; bound 2k+2+max(0,N-floor(k/2)): n>=12; nonzero H: 17/21  OK
k=5 s=[-3, 1] lambda=[-1, 3] x=1: identity holds for all n in [12,21]; bound 2k+2+max(0,N-floor(k/2)): n>=12; nonzero H: 20/22  OK
k=5 s=[-2, -2, -3] lambda=[-3, -2, 3] x=2: identity holds for all n in [12,22]; bound 2k+2+max(0,N-floor(k/2)): n>=13; nonzero H: 23/23  OK
k=5 s=(-3,0,0,...) x=5/3: identity holds for all n in [12,19]; bound: n>=12  OK
      negative control (factor U_k - x U_(k-1) + U_(k-2)/7): identity holds from n=None (None = never in the tested range)
k=6 s=[3] lambda=[-3] x=-5/7: identity holds for all n in [14,22]; bound 2k+2+max(0,N-floor(k/2)): n>=14; nonzero H: 17/23  OK
k=6 s=[3, -3] lambda=[3, -3] x=-2/7: identity holds for all n in [14,23]; bound 2k+2+max(0,N-floor(k/2)): n>=14; nonzero H: 23/24  OK
k=6 s=[2, 3, 1] lambda=[-3, -1, 3] x=-5/7: identity holds for all n in [14,24]; bound 2k+2+max(0,N-floor(k/2)): n>=14; nonzero H: 25/25  OK
k=6 s=(4,0,0,...) x=-1: identity holds for all n in [14,21]; bound: n>=14  OK
      negative control (factor U_k - x U_(k-1) + U_(k-2)/7): identity holds from n=None (None = never in the tested range)
k=7 s=[0] lambda=[-2] x=2: identity holds for all n in [16,24]; bound 2k+2+max(0,N-floor(k/2)): n>=16; nonzero H: 16/25  OK
k=7 s=[-3, -3] lambda=[2, -3] x=5/3: identity holds for all n in [16,25]; bound 2k+2+max(0,N-floor(k/2)): n>=16; nonzero H: 23/26  OK
k=7 s=[3, 0, -3] lambda=[-1, 3, 3] x=5/7: identity holds for all n in [16,26]; bound 2k+2+max(0,N-floor(k/2)): n>=16; nonzero H: 27/27  OK
k=7 s=(-4/3,0,0,...) x=5/2: identity holds for all n in [16,23]; bound: n>=16  OK
      negative control (factor U_k - x U_(k-1) + U_(k-2)/7): identity holds from n=None (None = never in the tested range)
(B2) 16 checks, failures 0 (negative controls: violated in 4 of 4 cases, as they should be)
(R) 56 random cases (k=1..7, N=1..4, s_N zero / non-zero): identity holds from the improved bound in all but 0 cases;
    smallest n equals 2k+2+max(0,N-floor(k/2)) [s_N!=0] resp. 2k+2+max(0,N-ceil(k/2)) [s_N=0] in 56 of 56 cases
remark after Theorem 4.5: for s = (x,0,0,...), lambda = 1, b_n = a_{n,k}(x,0) (k <= 6, n <= 29-k)   (7.4s)
(W) (4.9) and the facts of its proof for 20 random weight sequences, N = 1..5 (s_N = 0 in half of them)   (7.5s)
--- checks per tag
[NEG Theorem 4.5 (4.6)] 4 checks, 0 failures
[Remark 4.6(a)] 2 checks, 0 failures
[Remark 4.6(b) range of (4.8)] 6 checks, 0 failures
[Remark 4.6(b) sharpness] 1 checks, 0 failures
[Remark 4.6(b) span] 30 checks, 0 failures
[Theorem 4.5 (4.6)] 41 checks, 0 failures
[Theorem 4.5 (4.6) range] 56 checks, 0 failures
[Theorem 4.5 b_n = a_{n,k}] 6 checks, 0 failures
[Theorem 4.5 proof (4.7)] 84 checks, 0 failures
[Theorem 4.5 proof (4.8)] 242 checks, 0 failures
[Theorem 4.5 proof (4.8) control] 1 checks, 0 failures
[Theorem 4.5 proof (4.9)] 240 checks, 0 failures
total time 7.5s
RESULT s4_moment_functionals: 713 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s4_spectral.py
negative control [Proposition 4.7 (4.12)] (k=3: sign (-1)^k omitted): the wrong variant fails, as it should
Proposition 4.7 over Q: random monic P of degree 1..6 (3 per degree), y indeterminate, |l| <= 2k+5; (4.10), (4.11), Q_P, the proof at rational y   (1.0s)
Proposition 4.7 over F_10007: random monic P of degree 1..6, (4.12) at 2k+4 values of y for |l| <= 2k+3   (1.2s)
Corollary 4.8 in Z[x,y] (k <= 5, |l| <= 2k+4); (4.14) for k <= 6, also at y = 1/x for x in {3, -2/5}   (1.8s)
negative control [Corollary 4.9 (4.16)] (k=2: eps_k omitted in H_n(x;0)): the wrong variant fails, as it should
Corollary 4.9 (k <= 4, n <= 2k+6, from path counting with x, y indeterminate) and the paragraph after it   (3.3s)
Remark 3.5, divisibility proof of (4.13): Cramer relation, divisibility by Q(t), the identity, its exponents and its constant, the kernel elements (x in {3, -2/5, 7/4}, k <= 5, |l| <= 2k+3)   (3.4s)
Remark 4.10: characters at random rational points (k <= 4), the expansion in U_{k-i}, the Vandermonde-type determinant, Q(t)/(t^2-1) = t^k P_k(t+1/t) (k <= 8), the example k = 2 (its values; (1.3) fails for all 4 <= l <= 29) and two examples with k = 3   (3.5s)
--- checks per tag
[(4.10)] 1350 checks, 0 failures
[(4.11)] 450 checks, 0 failures
[Corollary 4.8 (4.13)] 111 checks, 0 failures
[Corollary 4.8 (4.14)] 204 checks, 0 failures
[Corollary 4.8 (4.14) at y=1/x] 276 checks, 0 failures
[Corollary 4.8 y=x] 105 checks, 0 failures
[Corollary 4.9 (4.15)] 44 checks, 0 failures
[Corollary 4.9 (4.16)] 48 checks, 0 failures
[Corollary 4.9 (4.17)] 12 checks, 0 failures
[Corollary 4.9 proof] 44 checks, 0 failures
[Corollary 4.9(i)] 58 checks, 0 failures
[Corollary 4.9(i) proof] 8 checks, 0 failures
[Corollary 4.9(iii)] 20 checks, 0 failures
[NEG Corollary 4.9 (4.16)] 1 checks, 0 failures
[NEG Proposition 4.7 (4.12)] 1 checks, 0 failures
[Proposition 4.7 (4.12)] 702 checks, 0 failures
[Proposition 4.7 proof] 900 checks, 0 failures
[Remark 3.5 divisibility proof of (4.13)] 285 checks, 0 failures
[Remark 4.10 Q] 16 checks, 0 failures
[Remark 4.10 Vandermonde] 8 checks, 0 failures
[Remark 4.10 characters] 64 checks, 0 failures
[Remark 4.10 example] 4 checks, 0 failures
[Remark 4.10 fundamental characters] 8 checks, 0 failures
[Remark 4.10 general point] 2 checks, 0 failures
[Section 4.3 Q_P] 18 checks, 0 failures
[Section 4.3 w as Hankel] 5 checks, 0 failures
total time 3.5s
RESULT s4_spectral: 4744 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s5_lemmas.py
(5.1) k=1: d_n = (-1)^(nk) eps_k w(n-k) for 0<=n<=12 (x indeterminate); d_0, d_1..d_k, d_{k+1}, antidiagonal structure   (0.0s)
(5.1) k=2: d_n = (-1)^(nk) eps_k w(n-k) for 0<=n<=14 (x indeterminate); d_0, d_1..d_k, d_{k+1}, antidiagonal structure   (0.0s)
(5.1) k=3: d_n = (-1)^(nk) eps_k w(n-k) for 0<=n<=16 (x indeterminate); d_0, d_1..d_k, d_{k+1}, antidiagonal structure   (0.1s)
(5.1) k=4: d_n = (-1)^(nk) eps_k w(n-k) for 0<=n<=18 (x indeterminate); d_0, d_1..d_k, d_{k+1}, antidiagonal structure   (0.1s)
(5.1) k=5: d_n = (-1)^(nk) eps_k w(n-k) for 0<=n<=20 (x indeterminate); d_0, d_1..d_k, d_{k+1}, antidiagonal structure   (0.2s)
(5.1) k=6: d_n = (-1)^(nk) eps_k w(n-k) for 0<=n<=22 (x indeterminate); d_0, d_1..d_k, d_{k+1}, antidiagonal structure   (0.3s)
(5.2) k=1: both lines for 0<=m<=3, 0<=n<=5, x and c indeterminates; Dcirc_{0,k,n} = eps_k d_{n+k+1}   (0.3s)
(5.2) k=2: both lines for 0<=m<=3, 0<=n<=5, x and c indeterminates; Dcirc_{0,k,n} = eps_k d_{n+k+1}   (0.4s)
(5.2) k=3: both lines for 0<=m<=3, 0<=n<=5, x and c indeterminates; Dcirc_{0,k,n} = eps_k d_{n+k+1}   (0.4s)
(5.2) c=2: both lines for 1<=k<=5, 0<=m<=4, 0<=n<=7, x indeterminate; Dcirc_{0,k,n} = eps_k d_{n+k+1}   (0.7s)
(5.2) c=-1/3: both lines for 1<=k<=5, 0<=m<=4, 0<=n<=7, x indeterminate; Dcirc_{0,k,n} = eps_k d_{n+k+1}   (1.4s)
(5.2) Dcirc_{0,6,n}(x,c) = eps_6 d_{n+7} for n<=8, c in {0, 5/2}   (1.4s)
Lemma 5.1: L_y((1-yX+y^2)X^j) = L_0(X^j) for j<=40 and 6 random f (y indeterminate); proof steps for |j|<=30; the remark after the lemma in Z[y,1/y] for j<=30   (1.4s)
negative control [Lemma 5.1] L_y((1 + yX + y^2) X^j) = L_0(X^j) for j<=7: the wrong variant fails, as it should
Lemma 5.2: 1<=k<=6, 8 instances over Q (two with xi a root of P; 35 with non-zero sides) and 4 over F_10007, random monic P and random b_j of degree <= 2k+3; random monic bases; proof step on coordinate vectors   (1.7s)
negative control [Lemma 5.2] sign (-1)^j instead of (-1)^(k+j), k=3: the wrong variant fails, as it should
Lemma 5.3: 6 random integer series (s<=5, t<=6 or 4) and 3 series over Z[x] (s<=3, t<=4), with the proof steps T_u T_v = I, det V = (-1)^(t rho) det U, column reversals; binomial identities for s, t <= 30   (1.8s)
negative control [Lemma 5.3] sign (-1)^(t + binom(s,2)) for s<=3, 1<=t<=4: the wrong variant fails, as it should
negative control [Lemma 5.4] z^j Gamma^j in place of z^j Gamma^(j+1), j=2: the wrong variant fails, as it should
Lemma 5.4: both generating functions in Z[x,c][[z]] up to z^18 for j<=8 (x, c indeterminates); Gamma equation; the convolution identity of the proof   (1.9s)
--- checks per tag
[(5.1)] 108 checks, 0 failures
[(5.2)] 944 checks, 0 failures
[(5.2) Dcirc_0] 116 checks, 0 failures
[Lemma 5.1] 47 checks, 0 failures
[Lemma 5.1 proof] 99 checks, 0 failures
[Lemma 5.1 remark] 62 checks, 0 failures
[Lemma 5.2] 73 checks, 0 failures
[Lemma 5.2 basis] 73 checks, 0 failures
[Lemma 5.2 proof] 328 checks, 0 failures
[Lemma 5.3] 264 checks, 0 failures
[Lemma 5.3 proof] 1225 checks, 0 failures
[Lemma 5.4] 27 checks, 0 failures
[Lemma 5.4 proof] 163 checks, 0 failures
[NEG Lemma 5.1] 1 checks, 0 failures
[NEG Lemma 5.2] 1 checks, 0 failures
[NEG Lemma 5.3] 1 checks, 0 failures
[NEG Lemma 5.4] 1 checks, 0 failures
[Section 5 d-values] 12 checks, 0 failures
total time 1.9s
RESULT s5_lemmas: 3545 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s5_backward_curve.py
Proposition 5.5: x, c indeterminates, 1<=k<=3, 0<=m<=3, 0<=n<=3   (0.1s)
Proposition 5.5: x indeterminate, c=2, 1<=k<=4, 0<=m<=3, 0<=n<=5   (0.2s)
Proposition 5.5: x indeterminate, c=-1/3, 1<=k<=4, 0<=m<=3, 0<=n<=5   (0.5s)
negative control [Proposition 5.5] sign (-1)^binom(m+k,2), k=2, m=1, (x,c)=(3,5): the wrong variant fails, as it should
Proposition 5.5: (x,c)=(3,5), 1<=k<=6, 0<=m<=4, 0<=n<=6   (0.6s)
Proposition 5.5: (x,c)=(-2/5,1/3), 1<=k<=6, 0<=m<=4, 0<=n<=6   (0.7s)
Proposition 5.5: (x,c)=(7/4,-2), 1<=k<=6, 0<=m<=4, 0<=n<=6   (0.7s)
Proposition 5.5 proof: series identities in Z[x,c][[z]] up to z^16, 1<=k<=5   (0.8s)
Theorem 5.6, x indeterminate (identities in Z[x,1/x]), k=1: (5.3), (5.4) for n<=9, (5.5) for 2<=n<=10, (5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6   (0.9s)
Theorem 5.6, x indeterminate (identities in Z[x,1/x]), k=2: (5.3), (5.4) for n<=11, (5.5) for 3<=n<=12, (5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6   (1.1s)
Theorem 5.6, x indeterminate (identities in Z[x,1/x]), k=3: (5.3), (5.4) for n<=13, (5.5) for 4<=n<=14, (5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6   (1.4s)
Theorem 5.6, x indeterminate (identities in Z[x,1/x]), k=4: (5.3), (5.4) for n<=15, (5.5) for 5<=n<=16, (5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6   (1.9s)
negative control [(5.4)] x^(k+1) in place of x^(k+2), k=2, x indeterminate: the wrong variant fails, as it should
Theorem 5.6 at x=3, 1<=k<=6: (5.3), (5.4) for n<=2k+8, (5.5) for k+1<=n<=2k+9, (5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6   (2.2s)
Theorem 5.6 at x=-2/5, 1<=k<=6: (5.3), (5.4) for n<=2k+8, (5.5) for k+1<=n<=2k+9, (5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6   (2.7s)
Theorem 5.6 at x=5/3, 1<=k<=6: (5.3), (5.4) for n<=2k+8, (5.5) for k+1<=n<=2k+9, (5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6   (3.1s)
Theorem 5.6 at x=-1/2, 1<=k<=6: (5.3), (5.4) for n<=2k+8, (5.5) for k+1<=n<=2k+9, (5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6   (3.5s)
(5.7): the three formulas (|m|<=25, k<=15), x indeterminate   (3.5s)
proof of (5.4) at x=3: all intermediate identities for 1<=k<=6, 0<=n<=8   (3.8s)
proof of (5.4) at x=-2/5: all intermediate identities for 1<=k<=6, 0<=n<=8   (4.1s)
proof of (5.4) at x=5/3: all intermediate identities for 1<=k<=6, 0<=n<=8   (4.5s)
proof of (5.5): d_0 = 1, d_{2k+1} = x^k (k<=12), sign identities (k, n < 40)   (4.8s)
Remark 5.7(1): D_{-1,k,n}(x,c) = 0 for 1<=n<=k+1, x and c indeterminates, k<=4   (4.8s)
Remark 5.7(2): k = 0 versions of (5.3)-(5.6), (5.8) (x indeterminate, n<=10; x in {3,-2/5}); the series 1/u; backward shifts for k=0; [C23,(16)]   (5.1s)
Remark 5.7(3): x=1, c=-2: (5.3) and [CS 1.6, 1.7] for k<=5, n<=3(2k+1); (5.4), (5.5) divided by x^2-1 and specialized at x = 1 and x = -1, k<=4   (5.2s)
(5.9): m in {-3..3}; x, c indeterminates for k<=3, n<=4; three rational points for k<=6, n<=10   (5.7s)
Corollary 5.8: intermediate and final identity in Z[x] (k<=6, n<=10), n=0 case, curve recurrence for D_{1,k,n} (x indeterminate k<=4; x in {3,-2/5}, 4<=k<=6), and the m=-1 claim (40 random instances)   (6.2s)
Remark 5.9: the displayed Desnanot--Jacobi consequence for 30 random sequences   (6.2s)
Remark 5.9: g, g', varsigma, the five determinant identifications and (4.15), x indeterminate, y in {2, -3/5, 7/4}, 1<=k<=4, 1<=n<=5   (6.4s)
Remark 5.9: the same computation for 15 random monic P over Q (k<=5), y in {2, -3/5}, n<=6   (6.5s)
--- checks per tag
[(5.3)] 469 checks, 0 failures
[(5.4)] 469 checks, 0 failures
[(5.5)] 375 checks, 0 failures
[(5.6)] 868 checks, 0 failures
[(5.7)] 68 checks, 0 failures
[(5.8)] 868 checks, 0 failures
[(5.9)] 1344 checks, 0 failures
[Corollary 5.8] 220 checks, 0 failures
[Corollary 5.8 m=-1] 40 checks, 0 failures
[NEG (5.4)] 1 checks, 0 failures
[NEG Proposition 5.5] 1 checks, 0 failures
[Proposition 5.5] 1535 checks, 0 failures
[Proposition 5.5 proof] 80 checks, 0 failures
[Remark 5.7(1)] 14 checks, 0 failures
[Remark 5.7(2)] 244 checks, 0 failures
[Remark 5.7(3)] 298 checks, 0 failures
[Remark 5.9] 72 checks, 0 failures
[Remark 5.9 general P] 390 checks, 0 failures
[Remark 5.9 multline] 30 checks, 0 failures
[Theorem 5.6 proof of (5.4)] 162 checks, 0 failures
[Theorem 5.6 proof of (5.5)] 1968 checks, 0 failures
total time 6.5s
RESULT s5_backward_curve: 9516 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s5_narayana.py
Corollary 5.10(i): nu_0 = 1 + z nu_0 nu_1, columns k<=8 up to z^20, Narayana polynomials, the dictionary with [C24a] (columns and determinants, k<=3, -2<=m<=3, n<=5)   (1.1s)
(5.10) for n<=22 and the proof of Corollary 5.10: Gamma~ relations, generating functions at q = x^2 (k<=7), N_{m,n}(x^2) = (-x)^(...) D_{m,k,n}(x,-x-1/x) and d_N (k<=3), theta identities (k<=30, n<=60), x indeterminate   (1.6s)
Corollary 5.10(ii): the five identities with q an indeterminate (in Z[q,1/q]), k=0   (1.7s)
Corollary 5.10(ii): the five identities with q an indeterminate (in Z[q,1/q]), k=1   (1.8s)
negative control [Corollary 5.10(ii)] q^(k(k+1)) in place of q^((k+1)^2), k=2: the wrong variant fails, as it should
Corollary 5.10(ii): the five identities with q an indeterminate (in Z[q,1/q]), k=2   (1.9s)
Corollary 5.10(ii): the five identities with q an indeterminate (in Z[q,1/q]), k=3   (2.3s)
Corollary 5.10(ii): the five identities with q an indeterminate (in Z[q,1/q]), k=4   (2.8s)
Corollary 1.3: q an indeterminate, 0<=k<=4, 2k+2<=n<=2k+12   (2.8s)
Corollary 5.10(ii): the five identities at q=2, 0<=k<=6   (3.0s)
Corollary 5.10(ii): the five identities at q=-3/5, 0<=k<=6   (3.5s)
Corollary 5.10(ii): the five identities at q=7/4, 0<=k<=6   (4.0s)
the paragraph after Corollary 5.10: even convolution powers (k<=6), T(x^2) and a(0,-x-1/x), q = 1 (Catalan, periodicity up to sign, k<=6), k = 0 evaluations (n<=10); N_{1,n} satisfies the recurrence (q an indeterminate, k<=4, n<=2k+10); the unshifted N_{2,n} violates it at q = 3/5, n = 7   (4.8s)
--- checks per tag
[(5.10)] 276 checks, 0 failures
[Corollary 1.3] 55 checks, 0 failures
[Corollary 5.10 proof] 2150 checks, 0 failures
[Corollary 5.10(i)] 184 checks, 0 failures
[Corollary 5.10(ii)] 1659 checks, 0 failures
[NEG Corollary 5.10(ii)] 1 checks, 0 failures
[Section 5.4 paragraph] 86 checks, 0 failures
total time 4.8s
RESULT s5_narayana: 4411 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s5_shift1.py
(5.11): x, c indeterminates, 1<=k<=3, 0<=n<=2k+3   (0.1s)
negative control [(5.11)] eps_k omitted, k=2, c=2: the wrong variant fails, as it should
(5.11): x indeterminate, c=2, 1<=k<=5, 0<=n<=2k+6   (0.3s)
(5.11): x indeterminate, c=-1/3, 1<=k<=5, 0<=n<=2k+6   (0.8s)
(5.11): x indeterminate, c=5, 1<=k<=5, 0<=n<=2k+6   (1.1s)
(5.11): three rational points (x,c), 1<=k<=6, 0<=n<=2k+8   (1.4s)
Proposition 5.11, the case k=1: x, c indeterminates, n<=12   (1.8s)
(5.13): P_m(-c) and U_m(-c) for m<=20 in Z[x,c]   (1.8s)
(5.12): x=3, tau an indeterminate (Laurent polynomials), 1<=k<=4, 0<=n<=2k+6; tau identities   (2.1s)
(5.12): x=-2/5, tau an indeterminate (Laurent polynomials), 1<=k<=4, 0<=n<=2k+6; tau identities   (3.2s)
(5.12): x=5/3, tau an indeterminate (Laurent polynomials), 1<=k<=4, 0<=n<=2k+6; tau identities   (4.3s)
(5.12): x an indeterminate, tau=2, 1<=k<=5, 0<=n<=2k+6   (4.8s)
(5.12): x an indeterminate, tau=-3, 1<=k<=5, 0<=n<=2k+6   (5.4s)
(5.12): x an indeterminate, tau=1/4, 1<=k<=5, 0<=n<=2k+6   (6.0s)
proof of Proposition 5.11: Christoffel step, Lemma 5.2 step, det_R = eps_k M_j(n-k); c=2, k<=5, n<=2k+4   (6.2s)
proof of Proposition 5.11: Christoffel step, Lemma 5.2 step, det_R = eps_k M_j(n-k); c=-1/3, k<=5, n<=2k+4   (6.7s)
the paragraph after Proposition 5.11: rank of the four conditions (k<=3), the determinant x - 1/x (k=3), reconstruction at x=3, tau = x gives (5.3)   (6.8s)
Corollary 5.12(i): x, c indeterminates (k<=3, n<=3); x indeterminate, c in {2,-1/3} (k<=4, n<=6); three rational points (k<=6, n<=2k+4)   (7.3s)
proof of Corollary 5.12(i): Christoffel step, Lemma 5.2 step, det_R(U..) = M_j(n+1), the formula for Dcirc_{1,k,n}; x indeterminate, c in {2,-1/3}, k<=5, n<=6   (7.6s)
(A.1): k<=8, |i|<=3(2k+1)   (7.6s)
the table of M_j(m) at x = 1 for k<=7, -2(2k+1)<=m<=3(2k+1); agreement with M_j(m) in Z[x] at x = 1 (k<=5)   (7.8s)
Corollary 5.12(ii), Corollary 5.13 and the evaluations of its proof (vanishing, (32), (33)): c an indeterminate, k<=3, sizes <= 2(2k+1)+2   (7.9s)
negative control [Corollary 5.13] (33) with the sizes (2k+1)n+1, (2k+1)n+k+1 printed in [C23], k=2, c=3: the wrong variant fails, as it should
Corollary 5.12(ii), Corollary 5.13 and the evaluations of its proof: c=3, 1<=k<=6, sizes <= 3(2k+1)+2   (8.1s)
Corollary 5.12(ii), Corollary 5.13 and the evaluations of its proof: c=-2/5, 1<=k<=6, sizes <= 3(2k+1)+2   (8.6s)
Appendix A, proof of Corollary 5.13: (5.11) at x=1 (k<=5), phi/psi identities and the two forms (c indeterminate, k<=8), parity statements (k<=100); the example of [C23] (k=1, c=3)   (8.9s)
--- checks per tag
[(5.11)] 507 checks, 0 failures
[(5.12)] 339 checks, 0 failures
[(5.13)] 42 checks, 0 failures
[(A.1)] 984 checks, 0 failures
[Appendix A proof of Corollary 5.12(ii)] 335 checks, 0 failures
[Appendix A proof of Corollary 5.13] 1247 checks, 0 failures
[Corollary 5.12(i)] 284 checks, 0 failures
[Corollary 5.12(i) proof] 70 checks, 0 failures
[Corollary 5.12(ii)] 518 checks, 0 failures
[Corollary 5.13] 60 checks, 0 failures
[Corollary 5.13 example of [C23]] 2 checks, 0 failures
[NEG (5.11)] 1 checks, 0 failures
[NEG Corollary 5.13] 1 checks, 0 failures
[Proposition 5.11 k=1] 13 checks, 0 failures
[Proposition 5.11 proof] 1267 checks, 0 failures
[Section 5.5 remark] 130 checks, 0 failures
total time 8.9s
RESULT s5_shift1: 5800 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s6_typeB.py
Theorem 6.1: E_n, O_n free of c in Z[x,c] (x, c indeterminate), k=1, n<=10; (6.1), (6.2) in Z[x,c] for 2k+1<=n<=10   (0.2s)
Theorem 6.1: E_n, O_n free of c in Z[x,c] (x, c indeterminate), k=2, n<=12; (6.1), (6.2) in Z[x,c] for 2k+1<=n<=12   (0.7s)
Theorem 6.1: E_n, O_n free of c in Z[x,c] (x, c indeterminate), k=3, n<=10; (6.1), (6.2) in Z[x,c] for 2k+1<=n<=10   (0.9s)
(6.1), (6.2) in Z[x] (x indeterminate), c in {0,2,-3}, k=1, 2k+1<=n<=13   (1.0s)
(6.1), (6.2) in Z[x] (x indeterminate), c in {0,2,-3}, k=2, 2k+1<=n<=15   (1.2s)
(6.1), (6.2) in Z[x] (x indeterminate), c in {0,2,-3}, k=3, 2k+1<=n<=17   (1.5s)
(6.1), (6.2) in Z[x] (x indeterminate), c in {0,2,-3}, k=4, 2k+1<=n<=16   (1.7s)
(6.1), (6.2) in Z[x] (x indeterminate), c in {0,2,-3}, k=5, 2k+1<=n<=18   (2.0s)
(6.1), (6.2) at x in {3,-2/5,7/4}, c in {5,1/3}, k=1, 2k+1<=n<=17   (2.1s)
(6.1), (6.2) at x in {3,-2/5,7/4}, c in {5,1/3}, k=2, 2k+1<=n<=19   (2.2s)
(6.1), (6.2) at x in {3,-2/5,7/4}, c in {5,1/3}, k=3, 2k+1<=n<=21   (2.4s)
(6.1), (6.2) at x in {3,-2/5,7/4}, c in {5,1/3}, k=4, 2k+1<=n<=23   (2.6s)
(6.1), (6.2) at x in {3,-2/5,7/4}, c in {5,1/3}, k=5, 2k+1<=n<=22   (2.8s)
(6.1), (6.2) at x in {3,-2/5,7/4}, c in {5,1/3}, k=6, 2k+1<=n<=24   (3.1s)
negative control [(6.1)] (6.1) with 1+x in place of 1-x (k=2, x=3): the wrong variant fails, as it should
negative control [(6.2)] (6.2) without the sign (-1)^k (k=3, x=3): the wrong variant fails, as it should
Section 6: W_m, r_m identities for |m|<=20   (3.1s)
k=1: model R~ (recurrence = division, |j|<=20), Lemma 6.2 (|j|<=11), (6.3), (6.4) for |l|<=11 (1 values of l with e(l)=0), (d_x)^2   (3.1s)
k=1: (6.5) for n<=10 and its proof steps (x indeterminate)   (3.2s)
k=2: model R~ (recurrence = division, |j|<=26), Lemma 6.2 (|j|<=14), (6.3), (6.4) for |l|<=14 (2 values of l with e(l)=0), (d_x)^2   (3.2s)
k=2: (6.5) for n<=12 and its proof steps (x indeterminate)   (3.4s)
k=3: model R~ (recurrence = division, |j|<=32), Lemma 6.2 (|j|<=17), (6.3), (6.4) for |l|<=17 (7 values of l with e(l)=0), (d_x)^2   (3.5s)
k=3: (6.5) for n<=14 and its proof steps (x indeterminate)   (3.8s)
k=4: model R~ (recurrence = division, |j|<=38), Lemma 6.2 (|j|<=20), (6.3), (6.4) for |l|<=20 (12 values of l with e(l)=0), (d_x)^2   (4.1s)
k=4: (6.5) for n<=16 and its proof steps (x indeterminate)   (4.6s)
k=5: model R~ (recurrence = division, |j|<=44), Lemma 6.2 (|j|<=23), (6.3), (6.4) for |l|<=23 (21 values of l with e(l)=0), (d_x)^2   (5.2s)
k=5: (6.5) for n<=18 and its proof steps (x indeterminate)   (6.0s)
k=6: model R~ (recurrence = division, |j|<=50), Lemma 6.2 (|j|<=26), (6.3), (6.4) for |l|<=26 (29 values of l with e(l)=0), (d_x)^2   (7.3s)
k=6: (6.5) for n<=20 and its proof steps (x indeterminate)   (8.7s)
(6.5) proof: the moment identities in Z[x,c] for k<=4, i<=12   (8.7s)
Proposition 6.3 proof: d-relations, (X-(x+1/x)), the 12 Casoratian identities, (3.1) and the two HM displays, k=1, |l|<=6, at x in {3,-2/5,7/4} and x in {1234,-1,1} in F_10007   (8.7s)
Proposition 6.3 proof: d-relations, (X-(x+1/x)), the 12 Casoratian identities, (3.1) and the two HM displays, k=2, |l|<=8, at x in {3,-2/5,7/4} and x in {1234,-1,1} in F_10007   (8.8s)
Proposition 6.3 proof: d-relations, (X-(x+1/x)), the 12 Casoratian identities, (3.1) and the two HM displays, k=3, |l|<=10, at x in {3,-2/5,7/4} and x in {1234,-1,1} in F_10007   (8.9s)
Proposition 6.3 proof: d-relations, (X-(x+1/x)), the 12 Casoratian identities, (3.1) and the two HM displays, k=4, |l|<=12, at x in {3,-2/5,7/4} and x in {1234,-1,1} in F_10007   (9.2s)
Proposition 6.3 proof: d-relations, (X-(x+1/x)), the 12 Casoratian identities, (3.1) and the two HM displays, k=5, |l|<=14, at x in {3,-2/5,7/4} and x in {1234,-1,1} in F_10007   (9.7s)
Section 6.1 after Proposition 6.3: d_x F and d_{1/x} F are not translate+linear map for |p|<=3k+3 (k<=4, three rational x)   (9.9s)
Section 6.1 after Proposition 6.3: the example k = 1 (x indeterminate): e(m), o(m) for |m|<=40, Cas_m(d_x F), no proportionality for |p|<=30   (10.0s)
negative control [(6.4)] (6.4) with o(l+1)^2 in place of o(l)^2 (k=3, x indeterminate): the wrong variant fails, as it should
negative control [Lemma 6.2(iii)] det Lambda' = eps_k (without the factor 1+x), k=3: the wrong variant fails, as it should
Remark 6.4(1): k=1 formulas (n<=20, |m|<=12) and the first terms for k=2   (10.3s)
Remark 6.4(2): k=1, n<=7, c in {0,3,-5/2} (x indeterminate)   (10.3s)
Remark 6.4(2): k=2, n<=9, c in {0,3,-5/2} (x indeterminate)   (10.4s)
Remark 6.4(2): k=3, n<=11, c in {0,3,-5/2} (x indeterminate)   (10.6s)
Remark 6.4(2): k=4, n<=13, c in {0,3,-5/2} (x indeterminate)   (11.0s)
Remark 6.4(2): k=5, n<=15, c in {0,3,-5/2} (x indeterminate)   (11.7s)
Remark 6.4(2): identities in Z[x,c] (k<=2) and a_{n,j}(-x,-c) = (-1)^(n-j) a_{n,j}(x,c) (n<=20)   (11.7s)
Remark 6.4(3): unrestricted paths (n<=24, c indeterminate), [CK11, Thm 3] (k<=7, n<=4k+6), degenerate recurrences at x=1, E_n = D_{k,n}(-1) at x=0   (12.0s)
Remark 6.4(4): Laurent identity for W_n, coefficient 1-x, r_k(+-2), t^k r_k(t+1/t), distinctness (k<=8)   (12.0s)
Remark 6.4(4): det(U_{m-1}..), det(W_m..) modulo prod(X-w_j-1/w_j) = sp-, so-bialternants at random rational points w_j = s_j^2 (k<=4, -4<=m<=10), square-root independence, so_(1)   (12.0s)
Remark 6.4(4): k=1, F_10007, x=5: e(m) = sp_((m-1)^k)(w), o(m) = so_(m^k)(w) (0<=m<=11), x = so_(1)(w)   (12.0s)
Remark 6.4(4): k=1, F_10007, x=7: e(m) = sp_((m-1)^k)(w), o(m) = so_(m^k)(w) (0<=m<=11), x = so_(1)(w)   (12.0s)
Remark 6.4(4): k=2, F_10007, x=47: e(m) = sp_((m-1)^k)(w), o(m) = so_(m^k)(w) (0<=m<=11), x = so_(1)(w)   (12.0s)
Remark 6.4(4): k=2, F_10007, x=93: e(m) = sp_((m-1)^k)(w), o(m) = so_(m^k)(w) (0<=m<=11), x = so_(1)(w)   (12.0s)
Remark 6.4(4): k=3, F_10007, x=103: e(m) = sp_((m-1)^k)(w), o(m) = so_(m^k)(w) (0<=m<=11), x = so_(1)(w)   (12.1s)
Remark 6.4(4): k=3, F_10007, x=764: e(m) = sp_((m-1)^k)(w), o(m) = so_(m^k)(w) (0<=m<=11), x = so_(1)(w)   (12.1s)
--- checks per tag
[(6.1)] 321 checks, 0 failures
[(6.2)] 321 checks, 0 failures
[(6.3)] 858 checks, 0 failures
[(6.4)] 858 checks, 0 failures
[(6.5)] 192 checks, 0 failures
[(6.5) proof] 410 checks, 0 failures
[Lemma 6.2 proof] 942 checks, 0 failures
[Lemma 6.2(i)] 228 checks, 0 failures
[Lemma 6.2(ii)] 228 checks, 0 failures
[Lemma 6.2(iii)] 42 checks, 0 failures
[NEG (6.1)] 1 checks, 0 failures
[NEG (6.2)] 1 checks, 0 failures
[NEG (6.4)] 1 checks, 0 failures
[NEG Lemma 6.2(iii)] 1 checks, 0 failures
[Proposition 6.3 proof] 15510 checks, 0 failures
[Remark 6.4(1)] 77 checks, 0 failures
[Remark 6.4(2)] 620 checks, 0 failures
[Remark 6.4(3)] 582 checks, 0 failures
[Remark 6.4(4)] 770 checks, 0 failures
[Section 6 W_m, r_m] 206 checks, 0 failures
[Section 6.1 after Proposition 6.3] 703 checks, 0 failures
[Section 6.1 model] 2091 checks, 0 failures
[Theorem 6.1 (c-indep.)] 256 checks, 0 failures
total time 12.1s
RESULT s6_typeB: 25219 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s6_return_step.py
Section 6.2: a^[u]_{n,j}(c) = sum of weights c^l u^delta0 (all paths, n<=9); u=1: a_{n,j}(0,c); u=2: unrestricted paths (n<=25)   (0.1s)
Theorem 6.5: D^[u]_{k,n} free of c in Z[u,c], k<=4, n<=2k+4   (0.2s)
Theorem 6.5(i) with u indeterminate, k=1, n<=12   (0.2s)
Theorem 6.5(ii) with u indeterminate, k=2, n<=14   (0.2s)
Theorem 6.5(i) with u indeterminate, k=3, n<=16   (0.2s)
Theorem 6.5(ii) with u indeterminate, k=4, n<=18   (0.3s)
Theorem 6.5(i) with u indeterminate, k=5, n<=20   (0.4s)
Theorem 6.5(ii) with u indeterminate, k=6, n<=22   (0.5s)
Theorem 6.5(i) with u indeterminate, k=7, n<=24   (0.6s)
Theorem 6.5(ii) with u indeterminate, k=8, n<=26   (0.6s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=1, n<=14   (0.7s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=2, n<=16   (0.7s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=3, n<=18   (0.8s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=4, n<=20   (0.9s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=5, n<=22   (1.0s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=6, n<=24   (1.2s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=7, n<=22   (1.3s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=8, n<=24   (1.4s)
Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=9, n<=26   (1.6s)
negative control [Theorem 6.5(i)] Theorem 6.5(i) without the sign (-1)^n (k=3, u indeterminate): the wrong variant fails, as it should
negative control [Theorem 6.5(ii)] Theorem 6.5(ii) with floor and ceiling exchanged (k=4): the wrong variant fails, as it should
Theorem 6.5 proof step 1: h_k = u, u a_{i,k} = L((X+c)^i p_k) in Z[u,c] (i<=12), u^n D = det(L(X^{i+j}p_k)), k<=5   (1.8s)
Theorem 6.5 proof step 2: entries of J^2 (indices < 23), odd/even blocks, the two identities for powers of J (n,j<20)   (1.9s)
(6.6): the three formulas for n<20 and the vanishing for n-j odd (u indeterminate)   (1.9s)
Theorem 6.5 proof steps 3-4: block structure and determinants, k<=8, n<=2k+8 (u indeterminate)   (2.6s)
Section 6.2: D_{k',n}(u-1) satisfies (1.1), k'<=3, n<=2k'+12   (2.8s)
Remark 6.6: k=1, n<=8 (u indeterminate)   (2.8s)
Remark 6.6: k=2, n<=10 (u indeterminate), (6.7), (6.8) for 1<=n<9   (2.8s)
Remark 6.6: k=3, n<=11 (u indeterminate)   (2.8s)
Remark 6.6: k=4, n<=13 (u indeterminate), (6.7), (6.8) for 2<=n<11   (2.9s)
Remark 6.6: k=5, n<=14 (u indeterminate)   (2.9s)
Remark 6.6: k=6, n<=16 (u indeterminate), (6.7), (6.8) for 3<=n<13   (3.1s)
Remark 6.6: k=7, n<=17 (u indeterminate)   (3.2s)
Remark 6.6: k=8, n<=19 (u indeterminate), (6.7), (6.8) for 4<=n<15   (3.5s)
Remark 6.6: k=9, n<=20 (u indeterminate)   (3.7s)
Remark 6.6: k=10, n<=22 (u indeterminate), (6.7), (6.8) for 5<=n<17   (4.2s)
negative control [(6.7)] (6.7) with (-1)^(h+1) in place of (-1)^h (k=4): the wrong variant fails, as it should
negative control [(6.8)] (6.8) with B_{n+1} in place of B_n (k=4): the wrong variant fails, as it should
Remark 6.7: u=1 and u=2 agree with [CK11, Theorems 1 and 3] and with Theorem 6.5, k<=7, 1<=n<=4k+6, c in {3,0,-1/2}   (4.6s)
--- checks per tag
[(6.6)] 1030 checks, 0 failures
[(6.7)] 50 checks, 0 failures
[(6.8)] 50 checks, 0 failures
[NEG (6.7)] 1 checks, 0 failures
[NEG (6.8)] 1 checks, 0 failures
[NEG Theorem 6.5(i)] 1 checks, 0 failures
[NEG Theorem 6.5(ii)] 1 checks, 0 failures
[Remark 6.6 even k] 85 checks, 0 failures
[Remark 6.6 odd k] 75 checks, 0 failures
[Remark 6.7] 308 checks, 0 failures
[Section 6.2 a^[u]] 757 checks, 0 failures
[Section 6.2 after Theorem 6.5] 44 checks, 0 failures
[Theorem 6.5 (c-indep.)] 73 checks, 0 failures
[Theorem 6.5 proof step 1] 125 checks, 0 failures
[Theorem 6.5 proof step 2] 1731 checks, 0 failures
[Theorem 6.5 proof steps 3-4] 334 checks, 0 failures
[Theorem 6.5(i)] 581 checks, 0 failures
[Theorem 6.5(ii)] 486 checks, 0 failures
total time 4.6s
RESULT s6_return_step: 5733 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s7_han_pedon.py
(7.1): Desnanot-Jacobi for 12 random integer sequences, 1<=l<=4, 1<=j<=11   (0.1s)
Remark 7.1: the substitution of the hypothesis into (7.1) gives the displayed formula (20 random data sets)   (0.1s)
Phi_1 = [1, 0, 1, -1, 2, -4, 8, -17, 37, -82, 185, -423, 978, -2283, 5373, -12735] (Han-Pedon (1.12))   (0.1s)
Remark 7.1: exponents of the two sign products = 2j+m^2+2ml-3m-1, odd (m<=12)   (0.1s)
m=1: j<=13, Theorem D (0<=l<=m), (7.1), the recurrence (0<=l<=m+1), the derivation (1<=l<=m); values of the determinants: [-1, 0, 1]   (0.1s)
m=2: j<=24, Theorem D (0<=l<=m), (7.1), the recurrence (0<=l<=m+1), the derivation (1<=l<=m); values of the determinants: [-1, 0, 1]   (0.1s)
m=3: j<=39, Theorem D (0<=l<=m), (7.1), the recurrence (0<=l<=m+1), the derivation (1<=l<=m); values of the determinants: [-1, 0, 1]   (0.3s)
m=4: j<=32, Theorem D (0<=l<=m), (7.1), the recurrence (0<=l<=m+1), the derivation (1<=l<=m); values of the determinants: [-1, 0, 1]   (0.4s)
m=5: j<=36, Theorem D (0<=l<=m), (7.1), the recurrence (0<=l<=m+1), the derivation (1<=l<=m); values of the determinants: [-1, 0, 1]   (0.6s)
m=6: j<=40, Theorem D (0<=l<=m), (7.1), the recurrence (0<=l<=m+1), the derivation (1<=l<=m); values of the determinants: [-1, 0, 1]   (0.8s)
negative control [Remark 7.1 (HP Thm C)] the recurrence with +(Delta_j)^2 (m=2, l=1): the wrong variant fails, as it should
negative control [Remark 7.1 (HP Thm D)] Theorem D with the sign exponent shifted by 1 (m=2, l=1): the wrong variant fails, as it should
--- checks per tag
[(7.1)] 1233 checks, 0 failures
[NEG Remark 7.1 (HP Thm C)] 1 checks, 0 failures
[NEG Remark 7.1 (HP Thm D)] 1 checks, 0 failures
[Remark 7.1 (HP Thm C)] 762 checks, 0 failures
[Remark 7.1 (HP Thm D)] 798 checks, 0 failures
[Remark 7.1 (HP series)] 1 checks, 0 failures
[Remark 7.1 (derivation)] 481 checks, 0 failures
[Remark 7.1 (general)] 630 checks, 0 failures
[Remark 7.1 (signs)] 3952 checks, 0 failures
total time 0.9s
RESULT s7_han_pedon: 7859 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ s7_soliton_numerical.py
Remark 7.2: the identities for mu, Q, the curve and its discriminant in Z[x,t], Z[x,X] (k<=8)   (0.0s)
Remark 7.2: over F_10007, k=1: 54 roots w of Q (x determined by w): P_k(w+1/w) = 0, -P_{k-1}(rho) = mu(w) = mu(1/w), eigenline of Lambda and Lambda^2   (0.0s)
Remark 7.2: over F_10007, k=2: 54 roots w of Q (x determined by w): P_k(w+1/w) = 0, -P_{k-1}(rho) = mu(w) = mu(1/w), eigenline of Lambda and Lambda^2   (0.0s)
Remark 7.2: over F_10007, k=3: 54 roots w of Q (x determined by w): P_k(w+1/w) = 0, -P_{k-1}(rho) = mu(w) = mu(1/w), eigenline of Lambda and Lambda^2   (0.0s)
Remark 7.2: over F_10007, k=4: 54 roots w of Q (x determined by w): P_k(w+1/w) = 0, -P_{k-1}(rho) = mu(w) = mu(1/w), eigenline of Lambda and Lambda^2   (0.0s)
Remark 7.2: over F_10007, k=5: 54 roots w of Q (x determined by w): P_k(w+1/w) = 0, -P_{k-1}(rho) = mu(w) = mu(1/w), eigenline of Lambda and Lambda^2   (0.0s)
Remark 7.2: over F_10007, k=6: 54 roots w of Q (x determined by w): P_k(w+1/w) = 0, -P_{k-1}(rho) = mu(w) = mu(1/w), eigenline of Lambda and Lambda^2   (0.1s)
Section 7.3: D^[u]_{3,n}, u=4, terms n<=44, spans N<=20: counted three-term relations: 0; trivial ones (not counted): 120 (spans [5, 7, 9, 11, 13, 15, 17, 19])   (0.1s)
Section 7.3: D^[u]_{3,n}, u=-3/7, terms n<=44, spans N<=20: counted three-term relations: 0; trivial ones (not counted): 120 (spans [5, 7, 9, 11, 13, 15, 17, 19])   (0.2s)
Section 7.3: D^[u]_{4,n}, u=4, terms n<=52, spans N<=24: counted three-term relations: 0; trivial ones (not counted): 0   (0.3s)
Section 7.3: D^[u]_{4,n}, u=-3/7, terms n<=52, spans N<=24: counted three-term relations: 0; trivial ones (not counted): 0   (0.5s)
Section 7.3: E_n, k=2, x=3, terms n<=36, spans N<=16: counted three-term relations: 0; trivial ones (not counted): 0   (0.6s)
Section 7.3: O_n, k=2, x=3, terms n<=36, spans N<=16: counted three-term relations: 0; trivial ones (not counted): 0   (0.6s)
Section 7.3: E_n, k=3, x=3, terms n<=44, spans N<=20: counted three-term relations: 0; trivial ones (not counted): 0   (0.7s)
Section 7.3: O_n, k=3, x=3, terms n<=44, spans N<=20: counted three-term relations: 0; trivial ones (not counted): 0   (0.7s)
Section 7.3: D_n for s=(c+x,c,..), lam=(u,1,..), k=2, (x,u)=(2,5), terms n<=36, spans N<=16: counted three-term relations: 0; trivial ones (not counted): 0   (0.7s)
Section 7.3: D_n for s=(c+x,c,..), lam=(u,1,..), k=2, (x,u)=(3,5), terms n<=36, spans N<=16: counted three-term relations: 0; trivial ones (not counted): 0   (0.8s)
Section 7.3: D_n for s=(c+x,c,..), lam=(u,1,..), k=3, (x,u)=(2,5), terms n<=44, spans N<=20: counted three-term relations: 0; trivial ones (not counted): 0   (0.8s)
Section 7.3: D_n for s=(c+x,c,..), lam=(u,1,..), k=3, (x,u)=(3,5), terms n<=44, spans N<=20: counted three-term relations: 0; trivial ones (not counted): 0   (0.9s)
Section 7.3: the family D_n does not depend on c (k<=3, (x,u) in {(3,5), (-2/5,5)}, c in {0, 7/3}, n<=14)   (0.9s)
Section 7.3: at (x,u)=(3,4), k=2, the relation with kappa=52 holds for 12<=n<=36; the search counts [(12, 3, 6, (Fraction(2704, 1), Fraction(-2703, 1))), (15, 3, 6, (Fraction(2703, 1), Fraction(-2702, 1)))]   (1.0s)
negative control [Section 7.3 (k=2 line)] the relation with kappa = rho^3-3rho at (x,u) = (2,5): the wrong variant fails, as it should
negative control [Section 7.3 (k=2 line)] the implication with 1-kappa^2 replaced by kappa^2-1: the wrong variant fails, as it should
Section 7.3: the relation on the line u=x+1 (x indeterminate, 12<=n<=30), closed forms of D_n (n<=30), U_{m+3}+U_{m-3}, the recurrences for y_j, the general implication, u D_n = det_{p_2}(p_n,p_{n+1}) (x,u indeterminate, n<=9)   (1.7s)
--- checks per tag
[NEG Section 7.3 (k=2 line)] 2 checks, 0 failures
[Remark 7.2] 380 checks, 0 failures
[Section 7.3 (independence of c)] 6 checks, 0 failures
[Section 7.3 (k=2 line)] 136 checks, 0 failures
[Section 7.3 (no relation)] 12 checks, 0 failures
total time 1.7s
RESULT s7_soliton_numerical: 536 checks, 0 failures -- ALL CHECKS PASSED
================================================================================ summary
s1_main_theorems.py             14298 checks    0 failures    42 s (exit 0)
s2_preliminaries.py             29053 checks    0 failures    16 s (exit 0)
s3_hirota_miwa.py                9835 checks    0 failures    15 s (exit 0)
s3_yu_comparison.py            151527 checks    0 failures    26 s (exit 0)
s4_reduction_modules.py          4443 checks    0 failures    43 s (exit 0)
s4_moment_functionals.py          713 checks    0 failures    10 s (exit 0)
s4_spectral.py                   4744 checks    0 failures     4 s (exit 0)
s5_lemmas.py                     3545 checks    0 failures     3 s (exit 0)
s5_backward_curve.py             9516 checks    0 failures     8 s (exit 0)
s5_narayana.py                   4411 checks    0 failures     5 s (exit 0)
s5_shift1.py                     5800 checks    0 failures    10 s (exit 0)
s6_typeB.py                     25219 checks    0 failures    13 s (exit 0)
s6_return_step.py                5733 checks    0 failures     6 s (exit 0)
s7_han_pedon.py                  7859 checks    0 failures     2 s (exit 0)
s7_soliton_numerical.py           536 checks    0 failures     2 s (exit 0)
TOTAL: 277232 checks, 0 failures in 15 scripts, 239 s -- ALL CHECKS PASSED


==> anc/run_all.sh <==
#!/bin/bash
# run_all.sh -- runs every check script of this package, one after the other, and prints a final TOTAL line.
# Usage:  bash run_all.sh            (or ./run_all.sh; set PYTHON=/path/to/python3 to choose the interpreter)
# Needs Python 3 (standard library only).  Exit status 0 if and only if every script reports zero failures.
cd "$(dirname "$0")" || exit 1
PY="${PYTHON:-python3}"
SCRIPTS="s1_main_theorems.py s2_preliminaries.py s3_hirota_miwa.py s3_yu_comparison.py
s4_reduction_modules.py s4_moment_functionals.py s4_spectral.py
s5_lemmas.py s5_backward_curve.py s5_narayana.py s5_shift1.py
s6_typeB.py s6_return_step.py s7_han_pedon.py s7_soliton_numerical.py"
tmp="$(mktemp)" || exit 1                  # temporary copy of the output of one script (removed below)
total=0
failed=0
nscripts=0
summary=""
status=0
t_start=$(date +%s)
echo "Python: $("$PY" -c 'import sys; print(sys.version.split()[0])')"
for s in $SCRIPTS; do
    echo "================================================================================ $s"
    t0=$(date +%s)
    "$PY" -I "$s" 2>&1 | tee "$tmp"
    rc=${PIPESTATUS[0]}
    t1=$(date +%s)
    line=$(grep '^RESULT ' "$tmp" | tail -1)
    n=$(echo "$line" | sed -n 's/^RESULT [^:]*: \([0-9]*\) checks, \([0-9]*\) failures.*/\1/p')
    f=$(echo "$line" | sed -n 's/^RESULT [^:]*: \([0-9]*\) checks, \([0-9]*\) failures.*/\2/p')
    if [ -z "$n" ] || [ -z "$f" ] || [ "$rc" -ne 0 ]; then
        status=1
        [ -z "$n" ] && n=0
        [ -z "$f" ] && f=1
        [ "$f" -eq 0 ] && f=1
    fi
    [ "$f" -ne 0 ] && status=1
    total=$((total + n))
    failed=$((failed + f))
    nscripts=$((nscripts + 1))
    summary="$summary$(printf '%-28s %8d checks %4d failures %5d s (exit %d)' "$s" "$n" "$f" $((t1 - t0)) "$rc")
"
done
rm -f "$tmp"
find . -name __pycache__ -type d -prune -exec rm -rf {} + 2>/dev/null
t_end=$(date +%s)
echo "================================================================================ summary"
printf '%s' "$summary"
if [ "$status" -eq 0 ]; then verdict="ALL CHECKS PASSED"; else verdict="SOME CHECK FAILED"; fi
echo "TOTAL: $total checks, $failed failures in $nscripts scripts, $((t_end - t_start)) s -- $verdict"
exit $status


==> anc/s1_main_theorems.py <==
# s1_main_theorems.py -- exact verification of the main statements of Section 1 (Theorems 1.1, 1.2, Corollary 1.3)
# and of the special values of the determinants D_{k,n}, recomputed from the definitions.
# Pure Python 3 (standard library only), exact arithmetic (ints, Fractions, polynomials with such coefficients);
# no floating point.  Run:  python3 -I s1_main_theorems.py     (needs lib.py in the same directory)
#
# Objects (all recomputed here from their definitions):
#   a_{n,j}(x,c)   weighted Motzkin numbers, a_{0,j} = [j=0], a_{n,j} = a_{n-1,j-1} + s_j a_{n-1,j} + a_{n-1,j+1}
#                  with s_0 = c+x, s_j = c (j >= 1)                                   (lib.cigler_table)
#   D_{k,n}(x,c) = det( a_{i+j,k}(x,c) )_{0<=i,j<n},  D_{k,0} = 1
#   U_m (m in Z)   U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1} (two-sided);   P_m = U_m - x U_{m-1}
#   R = Q(x)[X]/(P_k) (k >= 1), F_j = class of U_{j-1} (j in Z), coordinates with respect to the classes of
#                  U_0..U_{k-1} (a monic basis);  w(m) = det of the k x k matrix with rows F_m, ..., F_{m+k-1}
#   eps_k = (-1)^(k(k+1)/2)
#   Nar_{n,j}(q)   weighted Motzkin numbers for s = (1, 1+q, 1+q, ...), lam = (q, q, ...);
#                  nn_n = det( Nar_{i+j,k}(q) )_{0<=i,j<n}
#   H_{k,n}(x)     (only for the context check [Section 1.3 det H_{k,n}]) the matrix (h_{p,q})_{0<=p,q<n}: h_{p,q} = 1 if
#                  |p-q| <= k <= p+q and p+q = k mod 2, h_{p,q} = x^(q-p-k) if q-p > k, and 0 otherwise
#
# Tags (they name statements of the paper by their printed numbers; the README table lists the ranges):
#   [Theorem 1.1 (1.1) Z[x,c]]  D_{k,n} D_{k,n-2k-2} - x^2 D_{k,n-1} D_{k,n-2k-1} = (1-x^2) D_{k,n-k-1}^2 (n >= 2k+2),
#                  x and c indeterminates (k <= 6, n <= 2k+10)
#   [Theorem 1.1 (1.1) Z[x]]   the same with x an indeterminate and c in {0, 3, -5} (k <= 10, n <= 2k+18)
#   [Corollary 2.3 c-free]       D_{k,n}(x,c) does not depend on c: no c in the polynomial computed in Z[x,c], and the
#                  polynomials in Z[x] for c = 0, 3, -5 coincide
#   [Corollary 2.3 values]       D_{0,n} = 1; for k >= 1, D_{k,n} = 0 for 1 <= n <= k.  Also checked here (they are
#                  stated in Section 5):  d_{k+1} = eps_k  (after (5.1)), d_{2k+1} = x^k (proof of (5.5)) and
#                  d_{2k+2} = 1 - x^2 (paragraph after Corollary 5.8)
#   [Theorem 1.2 (1.2)]        D_{k,n}(x,c) = (-1)^(nk + k(k+1)/2) w(n-k) for n >= 0 (k >= 1; c = 0 and c = 3)
#   [Theorem 1.2 w in Z[x]]    the coordinates of every F_j lie in Z[x] (hence w(m) in Z[x])
#   [Theorem 1.2 (1.3)]        w(l+k+1) w(l-k-1) - x^2 w(l+k) w(l-k) = (1-x^2) w(l)^2 for all integers l in a range,
#                  x indeterminate (k <= 12, |l| <= 50)
#   [Theorem 1.2 (1.3) aux]    (auxiliary) the classes F_j produced by the three-term recurrence in R (lib.ChebModule),
#                  which are used for (1.3), are the reductions of U_{j-1} modulo P_k computed by division
#   [Lemma 3.3]            D_{k,n}(x,0) = (-1)^(nk) det_R(P_n, ..., P_{n+k-1}); the monic bases P_0..P_{k-1} and
#                  U_0..U_{k-1} give the same determinant (k >= 1)
#   [(2.2) binomial]       a_{n,k}(x,c) = sum_j binom(n,j) c^(n-j) a_{j,k}(x,0) in Z[x,c] (a consequence of (2.2))
#   [Corollary 1.3]              nn_n nn_{n-2k-2} - q^(2k+2) nn_{n-1} nn_{n-2k-1} = (1-q) q^((k+1)^2) nn_{n-k-1}^2
#                  (n >= 2k+2), q indeterminate (also checked in s5_narayana.py)
#   [(5.10) values]        Nar_{n,j}(x^2) = (-x)^(n-j) a_{n,j}(x, -x-1/x) at three rational x (s5_narayana.py checks
#                  it with x an indeterminate)
#   [Section 1.2 Narayana]     Nar_{n,0}(q) = sum_j binom(n,j) binom(n-1,j)/(j+1) q^j (n >= 1), i.e. 1, 1, 1+q, 1+3q+q^2,
#                  ...: the Narayana polynomials;  and for q = 1, Nar_{n,k}(1) = (2k+1)/(2n+1) binom(2n+1, n-k), the
#                  coefficients of the (2k+1)-th power of the generating function of the Catalan numbers
#   [Section 1.3 x=0,1]        (context: the evaluations of [CS], quoted in Section 1.3) D_{k,(k+1)m}(0,c) =
#                  (-1)^(binom(k+1,2) m) and D_{k,n}(0,c) = 0 if k+1 does not divide n;  D_{k,n}(1,c) = 1 if
#                  n = 0 mod 2k+1, = (-1)^binom(k+1,2) if n = k+1 mod 2k+1, = 0 otherwise.  Checked from the
#                  definition for c in {0, 2/3}, and by evaluating the polynomials of [Theorem 1.1 (1.1) Z[x]] at x = 0, 1
#   [Section 1.3 det H_{k,n}]  (context: the determinant formula of [J] and [Yu, Theorem A], quoted in Section 1.3)
#                  D_{k,n}(x,c) = det H_{k,n}(x) in Z[x,c] (k <= 6, n <= 2k+10)
#   [DET]                  (self-check, not a statement of the paper) lib.leading_minors, which computes all leading
#                  principal minors of a matrix in one fraction-free elimination and is used for the determinants
#                  of this and other scripts, agrees with lib.det applied to each n x n block: for 400 random
#                  matrices of size <= 8 (many with singular leading blocks), for all n <= 14 of every matrix used
#                  here, and for the largest n with a non-zero minor of selected matrices.
#   [NEG ...]              negative controls: (1.1) with the coefficient x^2 replaced by x, (1.2) with the sign
#                  (-1)^(nk) omitted, and (1.3) with 1+x^2 in place of 1-x^2, must fail.
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random

ck = TagChecker('s1_main_theorems')
chk = ck.chk

# ------------------------------------------------------------------ ranges (printed again at the end)
K_XC = 6                                   # part 1: 0 <= k <= K_XC, x and c indeterminate


def N_XC(k):                               # part 1: 0 <= n <= N_XC(k)
    return 2*k + 10


K_X = 10                                   # part 2: 0 <= k <= K_X, x indeterminate, c in C_VALUES
C_VALUES = (0, 3, -5)


def N_X(k):                                # part 2: 0 <= n <= N_X(k)
    return 2*k + 18


K_C2, L_C2 = 12, 50                        # (1.3): 1 <= k <= K_C2, -L_C2 <= l <= L_C2
N_BIN, K_BIN = 30, 12
N_NARA = 24
K_NAR = 8                                  # Corollary 1.3: 0 <= k <= K_NAR, 2k+2 <= n <= 2k+12
N_NARC = 30
K_X01 = 8                                  # x = 0, 1: 0 <= k <= K_X01, 0 <= n <= 3(2k+1)+2
DET_N = 14                                 # [DET]: sub-range n <= 14 of every matrix
DET_FULL_XC = (3, 6)
DET_FULL_X = ((2, 0), (5, 0), (8, 0), (10, 3))


# ------------------------------------------------------------------ helpers
def check_det(M, minors, nmax, what):
    """[DET]: minors[n] == lib.det(M[0:n, 0:n]) for 0 <= n <= nmax"""
    for n in range(0, min(nmax, len(M)) + 1):
        d = det([row[:n] for row in M[:n]])
        chk('DET', minors[n] == d, lambda: '%s, n=%d: one-pass %r, lib.det %r' % (what, n, minors[n], d))


def check_det_full(M, minors, what):
    """[DET]: the same comparison for the largest n with minors[n] != 0; returns this n"""
    n = max(m for m in range(len(minors)) if not iszero(minors[m]))
    d = det([row[:n] for row in M[:n]])
    chk('DET', minors[n] == d, lambda: '%s, n=%d: one-pass %r, lib.det %r' % (what, n, minors[n], d))
    return n


def Hmat(k, n, x):
    """H_{k,n}(x)"""
    def h(p, q):
        if abs(p - q) <= k <= p + q and (p + q - k) % 2 == 0:
            return 1
        if q - p > k:
            return x**(q - p - k)
        return 0
    return [[h(p, q) for q in range(n)] for p in range(n)]


def hankel_matrix(a, k, N):
    return [[a[i + j][k] for j in range(N)] for i in range(N)]


def U_two_sided(lo, hi):
    """{m: coefficient list of U_m} for lo <= m <= hi, from U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1}"""
    U = {-1: [0], 0: [1]}
    for m in range(0, hi):
        U[m + 1] = padd(pshift(U[m]), pscal(-1, U[m - 1]))
    for m in range(-1, lo, -1):
        U[m - 1] = padd(pshift(U[m]), pscal(-1, U[m + 1]))
    return U


def check_recurrence(tag, k, D, x, lo, hi, what):
    """(1.1) for lo <= n <= hi; returns (#instances, #non-trivial instances), an instance being trivial if all three
    products vanish"""
    cnt = nz = 0
    for n in range(lo, hi + 1):
        p1 = D[n]*D[n - 2*k - 2]
        p2 = D[n - 1]*D[n - 2*k - 1]
        p3 = D[n - k - 1]*D[n - k - 1]
        lhs = p1 - x*x*p2
        rhs = (1 - x*x)*p3
        chk(tag, lhs == rhs, lambda: '%s, k=%d, n=%d: lhs %r, rhs %r' % (what, k, n, lhs, rhs))
        cnt += 1
        if not (iszero(p1) and iszero(p2) and iszero(p3)):
            nz += 1
    return cnt, nz


def expected_x0(k, n):
    """the value of D_{k,n}(0,c) quoted from [CS]"""
    tri = k*(k + 1)//2
    return (-1)**(tri*(n//(k + 1))) if n % (k + 1) == 0 else 0


def expected_x1(k, n):
    """the value of D_{k,n}(1,c) quoted from [CS]"""
    tri = k*(k + 1)//2
    per = 2*k + 1
    if n % per == 0:
        return 1
    if n % per == (k + 1) % per:
        return (-1)**tri
    return 0


def check_values(k, D, x, what):
    """[Corollary 2.3 values]"""
    N = len(D) - 1
    tag = 'Corollary 2.3 values'
    if k == 0:
        for n in range(N + 1):
            chk(tag, D[n] == 1, lambda: '%s: D_{0,%d} = %r' % (what, n, D[n]))
        return
    e = eps(k)
    for n in range(1, min(k, N) + 1):
        chk(tag, iszero(D[n]), lambda: '%s: D_{%d,%d} = %r, expected 0' % (what, k, n, D[n]))
    if k + 1 <= N:
        chk(tag, D[k + 1] == e, lambda: '%s: D_{%d,%d} = %r, expected %d' % (what, k, k + 1, D[k + 1], e))
    if 2*k + 1 <= N:
        chk(tag, D[2*k + 1] == x**k, lambda: '%s: D_{%d,%d} = %r, expected x^%d' % (what, k, 2*k + 1, D[2*k + 1], k))
    if 2*k + 2 <= N:
        chk(tag, D[2*k + 2] == 1 - x*x, lambda: '%s: D_{%d,%d} = %r, expected 1-x^2' % (what, k, 2*k + 2, D[2*k + 2]))


# ================================================================== [DET] on random matrices
rng = random.Random(20261119)
nsing = 0
for trial in range(400):
    n = rng.randint(1, 8)
    kind = trial % 4
    if kind == 0:                                          # dense, small integers
        M = [[rng.randint(-2, 2) for _ in range(n)] for _ in range(n)]
    elif kind == 1:                                        # sparse
        M = [[rng.choice([0, 0, 0, 1, -1, 2]) for _ in range(n)] for _ in range(n)]
    elif kind == 2:                                        # rank <= r
        r = rng.randint(0, n)
        A = [[rng.randint(-2, 2) for _ in range(r)] for _ in range(n)]
        B = [[rng.randint(-2, 2) for _ in range(n)] for _ in range(r)]
        M = [[sum(A[i][t]*B[t][j] for t in range(r)) for j in range(n)] for i in range(n)]
    else:                                                  # sparse, entries in Z[x]
        M = [[Poly([rng.choice([0, 0, 1, -1]), rng.choice([0, 0, 1])]) for _ in range(n)] for _ in range(n)]
    lm = leading_minors(M)
    check_det(M, lm, n, 'random matrix %d' % trial)
    nsing += sum(1 for v in lm if iszero(v))
ck.log('[DET] 400 random matrices of size <= 8: all leading principal minors (%d of them zero) agree with lib.det'
       % nsing)

# ================================================================== part 1: x and c indeterminate
print('--- part 1: polynomials in x and c (both indeterminate)', flush=True)
xm, cm = mvars(2)
for k in range(0, K_XC + 1):
    N = N_XC(k)
    a = cigler_table(2*N - 2, xm, cm)
    Hk = hankel_matrix(a, k, N)
    D = leading_minors(Hk)                                  # D_{k,n}(x,c), 0 <= n <= N
    HH = Hmat(k, N, xm)
    d = leading_minors(HH)                                  # det H_{k,n}(x), 0 <= n <= N
    check_det(Hk, D, DET_N, 'Hankel matrix in Z[x,c], k=%d' % k)
    check_det(HH, d, DET_N, 'H_{k,n} in Z[x,c], k=%d' % k)
    full = ''
    if k in DET_FULL_XC:
        full = ' and n=%d' % check_det_full(Hk, D, 'Hankel matrix in Z[x,c], k=%d' % k)
    nonzero = 0
    for n in range(0, N + 1):
        chk('Section 1.3 det H_{k,n}', D[n] == d[n], lambda: 'k=%d, n=%d: D = %r, det H = %r' % (k, n, D[n], d[n]))
        chk('Corollary 2.3 c-free', xm.lift(D[n]).degree(1) <= 0, lambda: 'k=%d, n=%d: D depends on c: %r' % (k, n, D[n]))
        if not iszero(D[n]):
            nonzero += 1
    cnt, nz = check_recurrence('Theorem 1.1 (1.1) Z[x,c]', k, D, xm, 2*k + 2, N, 'Z[x,c]')
    check_values(k, D, xm, 'Z[x,c]')
    ck.log('k=%2d: D_{k,n}(x,c), 0<=n<=%d (%d non-zero): c-free, = det H_{k,n}(x); (1.1) for %d<=n<=%d: %d instances '
           '(%d non-trivial); values; [DET] n<=%d%s' % (k, N, nonzero, 2*k + 2, N, cnt, nz, DET_N, full))
    if k == 2:      # negative control: (1.1) with x^2 replaced by x
        wrong = all(D[n]*D[n - 2*k - 2] - xm*(D[n - 1]*D[n - 2*k - 1]) == (1 - xm*xm)*(D[n - k - 1]*D[n - k - 1])
                    for n in range(2*k + 2, N + 1))
        ck.neg('Theorem 1.1 (1.1)', wrong, '(k=2, Z[x,c]: coefficient x instead of x^2)')

# ================================================================== part 2: x indeterminate, c = 0, 3, -5
print('--- part 2: polynomials in x, c in %r' % (C_VALUES,), flush=True)
for k in range(0, K_X + 1):
    N = N_X(k)
    Dc = {}
    info = []
    full = ''
    for c0 in C_VALUES:
        a = cigler_table(2*N - 2, X, c0)
        Hk = hankel_matrix(a, k, N)
        D = leading_minors(Hk)                              # D_{k,n}(x,c0), 0 <= n <= N
        check_det(Hk, D, DET_N, 'Hankel matrix in Z[x], c=%d, k=%d' % (c0, k))
        if (k, c0) in DET_FULL_X:
            full += ' and n=%d (c=%d)' % (check_det_full(Hk, D, 'Hankel matrix in Z[x], c=%d, k=%d' % (c0, k)), c0)
        cnt, nz = check_recurrence('Theorem 1.1 (1.1) Z[x]', k, D, X, 2*k + 2, N, 'c=%d' % c0)
        check_values(k, D, X, 'c=%d' % c0)
        for n in range(0, N + 1):                           # x = 0 and x = 1 by evaluation
            v0, v1 = Poly.lift(D[n])(0), Poly.lift(D[n])(1)
            chk('Section 1.3 x=0,1', v0 == expected_x0(k, n), lambda: 'c=%d, k=%d, n=%d: D(0) = %r' % (c0, k, n, v0))
            chk('Section 1.3 x=0,1', v1 == expected_x1(k, n), lambda: 'c=%d, k=%d, n=%d: D(1) = %r' % (c0, k, n, v1))
        Dc[c0] = D
        info.append('c=%d: %d instances (%d non-trivial)' % (c0, cnt, nz))
    for c0 in C_VALUES[1:]:
        for n in range(0, N + 1):
            chk('Corollary 2.3 c-free', Dc[c0][n] == Dc[0][n], lambda: 'k=%d, n=%d: c=%d differs from c=0' % (k, n, c0))
    line = 'k=%2d: 0<=n<=%d; (1.1) for %d<=n<=%d, %s' % (k, N, 2*k + 2, N, '; '.join(info))
    if k >= 1:
        # ---- (1.2), w in Z[x]: F_j = coordinates of U_{j-1} mod P_k in the basis U_0..U_{k-1}, -k <= j <= N-1
        U = U_two_sided(-k - 2, N + k)
        Pk = padd(U[k], pscal(-X, U[k - 1]))                # P_k = U_k - x U_{k-1}  (the scalar x is lib.X)
        Ub = [U[i] for i in range(k)]
        F = {j: coords(U[j - 1], Pk, Ub) for j in range(-k, N)}
        for j in range(-k, N):
            chk('Theorem 1.2 w in Z[x]', all(Fr(co).denominator == 1 for v in F[j] for co in Poly.lift(v).c),
                lambda: 'k=%d: F_%d = %r' % (k, j, F[j]))
        w = {m: det([F[m + i] for i in range(k)]) for m in range(-k, N - k + 1)}
        for c0 in (0, 3):
            D = Dc[c0]
            for n in range(0, N + 1):
                s = (-1)**(n*k)*eps(k)
                chk('Theorem 1.2 (1.2)', D[n] == s*w[n - k],
                    lambda: 'c=%d, k=%d, n=%d: D = %r, sign*w(n-k) = %r' % (c0, k, n, D[n], s*w[n - k]))
        if k == 3:
            wrong = all(Dc[0][n] == eps(k)*w[n - k] for n in range(0, N + 1))
            ck.neg('Theorem 1.2 (1.2)', wrong, '(k=3: sign (-1)^(nk) omitted)')
        # ---- Lemma 3.3: D_{k,n}(x,0) = (-1)^{nk} det_R(P_n..P_{n+k-1}), bases P_0..P_{k-1} and U_0..U_{k-1}
        Pm = [padd(U[m], pscal(-X, U[m - 1])) for m in range(0, N + k)]
        Pb = Pm[:k]
        cP = [coords(f, Pk, Pb) for f in Pm]
        cU = [coords(f, Pk, Ub) for f in Pm]
        for n in range(0, N + 1):
            dP = det([cP[n + i] for i in range(k)])
            dU = det([cU[n + i] for i in range(k)])
            chk('Lemma 3.3', Dc[0][n] == (-1)**(n*k)*dP,
                lambda: 'k=%d, n=%d: D = %r, (-1)^{nk} det_R = %r' % (k, n, Dc[0][n], (-1)**(n*k)*dP))
            chk('Lemma 3.3', dP == dU, lambda: 'k=%d, n=%d: basis P: %r, basis U: %r' % (k, n, dP, dU))
        line += '; (1.2) (c=0,3), w in Z[x], Lemma 3.3 for 0<=n<=%d' % N
    ck.log(line + '; c-free; values; x = 0, 1; [DET] n<=%d%s' % (DET_N, full))

# ================================================================== (1.3)
print('--- (1.3): bilinear identity for w, x indeterminate', flush=True)
for k in range(1, K_C2 + 1):
    lo, hi = -L_C2 - k - 1, L_C2 + 2*k                     # indices j of the F_j that are needed
    Rk = ChebModule(k, [X])
    F = Rk.U_sequence(lo, hi)
    U = U_two_sided(lo - 2, hi)
    Pk = padd(U[k], pscal(-X, U[k - 1]))
    Ub = [U[i] for i in range(k)]
    for j in range(lo, hi + 1):
        Fd = coords(U[j - 1], Pk, Ub)
        chk('Theorem 1.2 (1.3) aux', veq(F[j], Fd), lambda: 'k=%d, j=%d: ChebModule %r, definition %r' % (k, j, F[j], Fd))
    w = {m: det([F[m + i] for i in range(k)]) for m in range(-L_C2 - k - 1, L_C2 + k + 2)}
    nz = 0
    for l in range(-L_C2, L_C2 + 1):
        lhs = w[l + k + 1]*w[l - k - 1] - X*X*(w[l + k]*w[l - k])
        rhs = (1 - X*X)*(w[l]*w[l])
        chk('Theorem 1.2 (1.3)', lhs == rhs, lambda: 'k=%d, l=%d: lhs %r, rhs %r' % (k, l, lhs, rhs))
        if not iszero(w[l]):
            nz += 1
    if k == 4:
        wrong = all(w[l + k + 1]*w[l - k - 1] - X*X*(w[l + k]*w[l - k]) == (1 + X*X)*(w[l]*w[l])
                    for l in range(-L_C2, L_C2 + 1))
        ck.neg('Theorem 1.2 (1.3)', wrong, '(k=4: coefficient 1+x^2 instead of 1-x^2)')
    ck.log('k=%2d: (1.3) for %d<=l<=%d (%d instances, %d with w(l)!=0); F_j for %d<=j<=%d from the definition'
           % (k, -L_C2, L_C2, 2*L_C2 + 1, nz, lo, hi))

# ================================================================== (2.2) binomial form
a_xc = cigler_table(N_BIN, xm, cm)
a_x0 = cigler_table(N_BIN, xm, 0)
cpow = [cm**e for e in range(N_BIN + 1)]
for k in range(0, K_BIN + 1):
    for n in range(0, N_BIN + 1):
        rhs = 0
        for j in range(0, n + 1):
            rhs = rhs + binom(n, j)*(cpow[n - j]*a_x0[j][k])
        chk('(2.2) binomial', a_xc[n][k] == rhs, lambda: 'n=%d, k=%d: a = %r, binomial sum = %r' % (n, k, a_xc[n][k], rhs))
ck.log('(2.2) a_{n,k}(x,c) = sum_j binom(n,j) c^(n-j) a_{j,k}(x,0) in Z[x,c] for 0<=n<=%d, 0<=k<=%d' % (N_BIN, K_BIN))

# ================================================================== Narayana
for x0 in (Fr(2), Fr(-1, 3), Fr(5, 4)):
    q0 = x0*x0
    nar = table(N_NARA, lambda j: 1 if j == 0 else 1 + q0, lambda j: q0)
    a0 = cigler_table(N_NARA, x0, -x0 - 1/x0)
    for n in range(0, N_NARA + 1):
        for j in range(0, n + 1):
            chk('(5.10) values', nar[n][j] == (-x0)**(n - j)*a0[n][j],
                lambda: 'x=%s, n=%d, j=%d: %r vs %r' % (x0, n, j, nar[n][j], (-x0)**(n - j)*a0[n][j]))
ck.log('(5.10) Nar_{n,j}(x^2) = (-x)^(n-j) a_{n,j}(x,-x-1/x) for x = 2, -1/3, 5/4 and 0<=j<=n<=%d' % N_NARA)
q = X
for k in range(0, K_NAR + 1):
    N = 2*k + 12
    nar = table(2*N - 2, lambda j: 1 if j == 0 else 1 + q, lambda j: q)
    Hk = hankel_matrix(nar, k, N)
    nn = leading_minors(Hk)
    check_det(Hk, nn, DET_N, 'Narayana Hankel matrix, k=%d' % k)
    nz = 0
    for n in range(2*k + 2, N + 1):
        lhs = nn[n]*nn[n - 2*k - 2] - q**(2*k + 2)*(nn[n - 1]*nn[n - 2*k - 1])
        rhs = (1 - q)*q**((k + 1)**2)*(nn[n - k - 1]*nn[n - k - 1])
        chk('Corollary 1.3', lhs == rhs, lambda: 'k=%d, n=%d: lhs %r, rhs %r' % (k, n, lhs, rhs))
        if not iszero(nn[n - k - 1]):
            nz += 1
    ck.log('Corollary 1.3, k=%d: %d<=n<=%d (%d instances, %d with nn_{n-k-1} != 0), q indeterminate; [DET] n<=%d'
           % (k, 2*k + 2, N, N - 2*k - 1, nz, DET_N))
nar = table(N_NARC, lambda j: 1 if j == 0 else 1 + q, lambda j: q)
for n in range(1, N_NARC + 1):
    narayana = Poly([Fr(binom(n, j)*binom(n - 1, j), j + 1) for j in range(0, n)])
    chk('Section 1.2 Narayana', nar[n][0] == narayana, lambda: 'n=%d: %r vs %r' % (n, nar[n][0], narayana))
chk('Section 1.2 Narayana', [nar[n][0] for n in range(4)] == [1, 1, 1 + q, 1 + 3*q + q*q], 'first terms')
nar1 = table(N_NARC, lambda j: 1 if j == 0 else 2, lambda j: 1)          # q = 1
for k in range(0, 9):
    for n in range(k, N_NARC + 1):
        cat = Fr(2*k + 1, 2*n + 1)*binom(2*n + 1, n - k)
        chk('Section 1.2 Narayana', nar1[n][k] == cat, lambda: 'q=1, n=%d, k=%d: %r vs %r' % (n, k, nar1[n][k], cat))
ck.log('Nar_{n,0}(q) = Narayana polynomials for 1<=n<=%d; Nar_{n,k}(1) = (2k+1)/(2n+1) binom(2n+1,n-k) for k<=8'
       % N_NARC)

# ================================================================== x = 0 and x = 1 from the definition
for k in range(0, K_X01 + 1):
    N = 3*(2*k + 1) + 2
    for c0 in (0, Fr(2, 3)):
        Hk = hankel_matrix(cigler_table(2*N - 2, 0, c0), k, N)
        D = leading_minors(Hk)
        check_det(Hk, D, DET_N, 'Hankel matrix, x=0, c=%s, k=%d' % (c0, k))
        for n in range(0, N + 1):
            chk('Section 1.3 x=0,1', D[n] == expected_x0(k, n),
                lambda: 'x=0, c=%s, k=%d, n=%d: D = %r, expected %r' % (c0, k, n, D[n], expected_x0(k, n)))
        Hk = hankel_matrix(cigler_table(2*N - 2, 1, c0), k, N)
        D = leading_minors(Hk)
        check_det(Hk, D, DET_N, 'Hankel matrix, x=1, c=%s, k=%d' % (c0, k))
        for n in range(0, N + 1):
            chk('Section 1.3 x=0,1', D[n] == expected_x1(k, n),
                lambda: 'x=1, c=%s, k=%d, n=%d: D = %r, expected %r' % (c0, k, n, D[n], expected_x1(k, n)))
ck.log('x = 0, 1: D_{k,n}(0,c) and D_{k,n}(1,c) from the definition, c in {0, 2/3}, 0<=k<=%d, 0<=n<=3(2k+1)+2'
       % K_X01)

# ================================================================== summary
print('--- ranges used')
print('(1.1) in Z[x,c]: 0<=k<=%d, 2k+2<=n<=2k+10;  in Z[x] (c = 0, 3, -5): 0<=k<=%d, 2k+2<=n<=2k+18' % (K_XC, K_X))
print('Corollary 2.3 c-free and values, Section 1.3 x=0,1 (by evaluation): every sequence of part 1 (n<=2k+10) and part 2 (n<=2k+18)')
print('(1.2) (c = 0, 3), w in Z[x], Lemma 3.3: 1<=k<=%d, 0<=n<=2k+18;  (1.3): 1<=k<=%d, |l|<=%d' % (K_X, K_C2, L_C2))
print('(2.2) binomial: n<=%d, k<=%d;  (5.10) values: n<=%d;  Corollary 1.3: 0<=k<=%d, 2k+2<=n<=2k+12;  Narayana: n<=%d;  '
      'Section 1.3 x=0,1 from the definition: 0<=k<=%d, n<=3(2k+1)+2;  Section 1.3 det H_{k,n}: k<=%d, n<=2k+10'
      % (N_BIN, K_BIN, N_NARA, K_NAR, N_NARC, K_X01, K_XC))
sys.exit(0 if ck.finish() else 1)


==> anc/s2_preliminaries.py <==
# s2_preliminaries.py -- exact verification of Section 2 (Preliminaries): the tridiagonal matrix J and weighted Motzkin
# paths (Lemma 2.1), Chebyshev polynomials (Lemma 2.2, (2.1), (2.2)), the independence of c (Corollary 2.3, (2.3)),
# determinants modulo a monic polynomial (Section 2.3), complementary minors (Lemma 2.4), the Christoffel-type formula
# (Lemma 2.5, (2.4)) and the expansion lemma (Lemma 2.6).
# Pure Python 3 (standard library only), exact arithmetic (ints, Fractions, polynomials); no floating point.
# Run:  python3 -I s2_preliminaries.py     (needs lib.py in the same directory)
#
# Objects.  Weights s = (s_0, s_1, ...), lam = (lam_1, lam_2, ...);  J = tridiagonal matrix with J_{m,m} = s_m,
# J_{m,m+1} = 1, J_{m+1,m} = lam_{m+1};  a_{n,j} = weighted Motzkin numbers (a_{0,j} = [j=0],
# a_{n,j} = a_{n-1,j-1} + s_j a_{n-1,j} + lam_{j+1} a_{n-1,j+1});  monic polynomials p_0 = 1, p_1 = X - s_0,
# p_{m+1} = (X - s_m) p_m - lam_m p_{m-1};  h_0 = 1, h_m = lam_1 ... lam_m;  L(f) = (f(J))_{0,0}.
# The infinite matrix J is replaced by its leading T x T block J_T.  The (i,j) entry of f(J_T) equals that of
# f(J) whenever deg f < 2T - i - j: an entry of f(J) is a weighted sum of walks i -> j of length <= deg f on
# {0, 1, 2, ...}, and such a walk is lost in J_T only if it visits an index >= T, which needs at least
# (T - i) + (T - j) steps.  All entries used below satisfy this condition (the condition is asserted).
# U_m (m in Z): U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1};  P_{m,y} = U_m - y U_{m-1};  P_m = P_{m,x};
# a_{n,j}(y,c): the weights s = (c+y, c, c, ...), lam = 1;  L_y: the functional of the weights (y, 0, 0, ...), lam = 1.
# det_chi(f_1..f_d): determinant of the coordinate rows of the classes modulo chi with respect to a monic basis.
#
# Tags (they name statements of the paper by their printed numbers):
#   [Lemma 2.1(i)]              a_{n,j} = (J^n)_{0,j} (the recurrence of (i)), L(X^n) = a_{n,0};  [... triangular]:
#                               a_{n,j} = 0 for j > n and a_{n,n} = 1  (random rational weights, some lam_j = 0)
#   [Lemma 2.1(ii)]             e_0^T p_m(J) = e_m^T and p_m(J) e_0 = h_m e_m
#   [Lemma 2.1(iii)]            h_k a_{n,k} = L(X^n p_k) and L(p_i p_j) = h_j [i = j]
#   [Lemma 2.1(iv)]             J' = J + cI; p'_m(X) = p_m(X - c); L'(f) = L(f(X + c));
#                               det(L((X+c)^(i+j) chi)) = det(L(X^(i+j) chi)) for arbitrary chi, and the form
#                               det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)) for monic chi
#   [Lemma 2.1(iv) proof]       (L((X+c)^(i+j) chi)) = T (L(X^(l+l') chi)) T^T, T = (binom(i,l) c^(i-l))
#   [Lemma 2.2(i) (2.1)]        (t - 1/t) U_m(t + 1/t) = t^(m+1) - t^(-m-1) in Z[t,1/t]   (|m| <= 40)
#   [Lemma 2.2(ii) ...]         U_{-m-2} = -U_m;  P_{m,y}(y + 1/y) = y^(-m) in Z[y,1/y]   (|m| <= 40)
#   [Lemma 2.2(iii)]            P_{0,y} = 1, P_{1,y} = X - y, P_{m+1,y} = X P_{m,y} - P_{m-1,y} (m in Z); the p_m of
#                               the weights (y,0,0,...), lam = 1 are the P_{m,y} (y indeterminate)
#   [Lemma 2.2(iii) (2.2)]      a_{n,j}(y,c) = L_y((X+c)^n P_{j,y}), y and c indeterminate
#   [Corollary 2.3 (2.3)]             det(a_{i+j+m,k}(x,c)) = det(L_x(X^(i+j) (X+c)^m P_k)), x and c indeterminate
#   [Corollary 2.3 c-free]            p_m^{(c)}(X) = P_m(X - c) for the weights (c+x, c, ...), and D_{k,n}(x,c) = D_{k,n}(x,0)
#                               in Z[x,c]   (the special values of Corollary 2.3 are checked in s1_main_theorems.py)
#   [Section 2.3 monic basis], [Section 2.3 det(Psi)], [Section 2.3 basis-independence]   the statements of Section 2.3: a monic
#                               basis has determinant 1, det_chi(Psi f_1, ..) = det(Psi) det_chi(f_1, ..) (Psi a
#                               multiplication map), and det_chi does not depend on the choice of the monic basis
#   [Lemma 2.4]                 complementary minors: M (r x (r+r')), Z ((r+r') x r') with M Z = 0; for all S, S' of
#                               size r: (-1)^{||S||} det(M_S) det(Z_{S'}) = (-1)^{||S'||} det(M_{S'}) det(Z_S)
#                               (r, r' <= 3 all pairs (S, S'); larger sizes random pairs; rank-deficient cases)
#                               ([Lemma 2.4 hypothesis]: M Z = 0 for each test pair)
#   [Lemma 2.5 (2.4)]           det(L(X^(i+j) f))_{i,j<n} = (-1)^(nd) h_0 ... h_{n-1} det_f(p_n, ..., p_{n+d-1}) for
#                               random weights (also with some lam_j = 0, i.e. some kappa_i = 0), monic f of degree
#                               1..5, n <= 8
#   [Lemma 2.5 proof]           f q_j = sum_m Pi_{j,m} q_m with Pi_{j,j+d} = 1, L(q_i q_j f) = kappa_i Pi_{j,i},
#                               det(Pi_{j,m})_{j,m<n} = (-1)^(nd) det_f(q_n, ..., q_{n+d-1})
#   [Lemma 2.6]                 det(u_1 - z u_0, ..., u_r - z u_{r-1}) = sum_i (-z)^i m_i and
#                               det(u_0 - z u_1, ..., u_{r-1} - z u_r) = sum_i (-z)^(r-i) m_i (z rational and
#                               indeterminate);  [Lemma 2.6 variant]: det(z u_1 - u_0, ...) = sum_i (-1)^i z^(r-i) m_i
#   [Lemma 5.1]                 (also here) L_z((1 - zX + z^2) X^j) = L_0(X^j), z indeterminate, j <= 40
#   [aux U_list]                (auxiliary) lib.U_list agrees with the two-sided recurrence
#   [NEG ...]                   negative controls: Lemma 2.4 without the signs, (2.4) without the sign (-1)^(nd)
#                               (n = d = 3), and the second formula of Lemma 2.6 with (-z)^i, must fail.
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import time
import random
from itertools import combinations

ck = Checker('s2_preliminaries')
T0 = time.time()
rng = random.Random(20261119)

# ------------------------------------------------------------------ bookkeeping
tags = {}
shown = {}


def chk(tag, cond, msg=None):
    """one individual check (counted by the Checker and per tag); msg is a function returning the failure text"""
    t = tags.setdefault(tag, [0, 0])
    t[0] += 1
    if ck(cond):
        return True
    t[1] += 1
    shown[tag] = shown.get(tag, 0) + 1
    if shown[tag] <= 5:
        print('   FAILED [%s]: %s' % (tag, msg() if msg else ''), flush=True)
    return False


def el():
    return '%.1fs' % (time.time() - T0)


# ------------------------------------------------------------------ helpers
class Laurent:
    """Laurent polynomial in one variable: d = {exponent: non-zero coefficient}"""
    __slots__ = ('d',)

    def __init__(self, d=()):
        self.d = {e: v for e, v in dict(d).items() if not iszero(v)}

    @staticmethod
    def lift(v):
        return v if isinstance(v, Laurent) else Laurent({0: v})

    def __eq__(self, o):
        return self.d == Laurent.lift(o).d

    def __ne__(self, o):
        return not self == o

    def __neg__(self):
        return Laurent({e: -v for e, v in self.d.items()})

    def __add__(self, o):
        r = dict(self.d)
        for e, v in Laurent.lift(o).d.items():
            r[e] = r[e] + v if e in r else v
        return Laurent(r)
    __radd__ = __add__

    def __sub__(self, o):
        return self + (-Laurent.lift(o))

    def __rsub__(self, o):
        return Laurent.lift(o) - self

    def __mul__(self, o):
        r = {}
        for e1, v1 in self.d.items():
            for e2, v2 in Laurent.lift(o).d.items():
                r[e1 + e2] = r[e1 + e2] + v1*v2 if e1 + e2 in r else v1*v2
        return Laurent(r)
    __rmul__ = __mul__

    def __repr__(self):
        return 'Laurent(%r)' % (sorted(self.d.items()),)


def U_two_sided(lo, hi):
    """{m: coefficient list of U_m} for lo <= m <= hi, from U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1}"""
    U = {-1: [0], 0: [1]}
    for m in range(0, hi):
        U[m + 1] = padd(pshift(U[m]), pscal(-1, U[m - 1]))
    for m in range(-1, lo, -1):
        U[m - 1] = padd(pshift(U[m]), pscal(-1, U[m + 1]))
    return U


def peq(p, q):
    """equality of two polynomials given as coefficient lists (trailing zeros ignored)"""
    n = max(len(p), len(q))
    return all(iszero((p[i] if i < len(p) else 0) - (q[i] if i < len(q) else 0)) for i in range(n))


def compose(f, g):
    """f(g(X)) for coefficient lists f, g"""
    r = [0]
    for a in reversed(f):
        r = padd(pmul(r, g), [a])
    return r


def rq(nonzero=False):
    """a random rational number with small numerator and denominator"""
    while True:
        v = Fr(rng.randint(-4, 4), rng.randint(1, 3))
        if v != 0 or not nonzero:
            return v


def random_weights(T, zeros=()):
    """s_0..s_{T+2} and lam_1..lam_{T+2} (lam[0] is unused); lam_j = 0 exactly for j in zeros"""
    s = [rq() for _ in range(T + 3)]
    lam = [None] + [Fr(0) if j in zeros else rq(nonzero=True) for j in range(1, T + 3)]
    return s, lam


def jacobi(s, lam, T):
    """the leading T x T block J_T of J"""
    J = [[0]*T for _ in range(T)]
    for m in range(T):
        J[m][m] = s[m]
        if m + 1 < T:
            J[m][m + 1] = 1
            J[m + 1][m] = lam[m + 1]
    return J


def mat_mul(A, B):
    n, l = len(A), len(B[0])
    C = [[0]*l for _ in range(n)]
    for i in range(n):
        Ci = C[i]
        for t, v in enumerate(A[i]):
            if iszero(v):
                continue
            for j, b in enumerate(B[t]):
                if not iszero(b):
                    Ci[j] = Ci[j] + v*b
    return C


def mat_poly(f, J):
    """f(J) for a coefficient list f (Horner's rule)"""
    T = len(J)
    R = [[0]*T for _ in range(T)]
    for a in reversed(f):
        R = mat_mul(R, J)
        for i in range(T):
            R[i][i] = R[i][i] + a
    return R


def L_of(f, J):
    """L(f) = (f(J))_{0,0}, computed as the first entry of the row vector e_0^T f(J) (Horner's rule);
    exact for the infinite matrix if deg f < 2T"""
    T = len(J)
    assert len(f) - 1 < 2*T
    v = [0]*T
    for a in reversed(f):
        v = mat_mul([v], J)[0]
        v[0] = v[0] + a
    return v[0]


def ops(s, lam, mmax):
    """p_0..p_mmax (coefficient lists): p_0 = 1, p_1 = X - s_0, p_{m+1} = (X - s_m) p_m - lam_m p_{m-1}"""
    p = [[1], [-s[0], 1]]
    for m in range(1, mmax):
        p.append(padd(padd(pshift(p[m]), pscal(-s[m], p[m])), pscal(-lam[m], p[m - 1])))
    return p[:mmax + 1]


def hprod(lam, m):
    r = 1
    for j in range(1, m + 1):
        r = r*lam[j]
    return r


# ================================================================== [CHEB]
MC = 40
U = U_two_sided(-MC - 4, MC + 2)
t = Laurent({1: 1})
tinv = Laurent({-1: 1})
y = t + tinv
for m in range(-MC, MC + 1):
    lhs = (t - tinv)*peval(U[m], y)
    rhs = Laurent({m + 1: 1}) - Laurent({-m - 1: 1})
    chk('Lemma 2.2(i) (2.1)', lhs == rhs, lambda: 'm=%d: %r vs %r' % (m, lhs, rhs))
    chk('Lemma 2.2(ii) U_{-m-2}=-U_m', peq(U[-m - 2], pscal(-1, U[m])), lambda: 'm=%d: U_{-m-2} = %r, U_m = %r' % (m, U[-m - 2], U[m]))
for m in range(-MC, MC + 1):
    lhs = peval(U[m], y) - t*peval(U[m - 1], y)
    chk('Lemma 2.2(ii) P_{m,y}(y+1/y)=y^-m', lhs == Laurent({-m: 1}), lambda: 'm=%d: %r' % (m, lhs))
for m in range(-MC - 4, MC + 3):
    chk('aux U_list', peq(U_list(m), U[m]), lambda: 'm=%d: lib.U_list %r, recurrence %r' % (m, U_list(m), U[m]))
print('[CHEB] (t-1/t) U_m(t+1/t) = t^(m+1) - t^(-m-1) and U_{-m-2} = -U_m for %d<=m<=%d; U_m(z+1/z) - z U_{m-1}(z+1/z) '
      '= z^(-m) for %d<=m<=%d; lib.U_list for %d<=m<=%d   (%s)' % (-MC, MC, -MC, MC, -MC - 4, MC + 2, el()), flush=True)

# ================================================================== [JAC]
T = 20                 # size of the truncated matrix J_T
M_P = 16               # p_m for m <= M_P
N_A = 18               # a_{n,j} for n <= N_A
K_J = 10               # [JAC/c]: k <= K_J;  [JAC/d]: i, j <= K_J + 2
ZERO_SETS = [(), (), (), (), (1,), (3,), (2, 5), (4,), (6, 7), (1, 2, 3), (9,), (12,)]   # positions j with lam_j = 0
assert T + 1 > max(M_P, N_A) and N_A + K_J < 2*T and 2*(K_J + 2) < 2*T          # exactness of all entries used
for trial, zeros in enumerate(ZERO_SETS):
    s, lam = random_weights(T, zeros)
    J = jacobi(s, lam, T)
    a = table(N_A, lambda j: s[j], lambda j: lam[j])           # a_{n,j} from the recurrence (lib.table)
    p = ops(s, lam, M_P)
    h = [hprod(lam, m) for m in range(0, M_P + 1)]
    # [JAC/0], [JAC/e]: rows 0 of the powers of J
    Jn = [[(1 if i == j else 0) for j in range(T)] for i in range(T)]
    for n in range(0, N_A + 1):
        if n > 0:
            Jn = mat_mul(Jn, J)
        for j in range(T):                                     # entry (0,j) of J_T^n is exact since n < 2T - j
            arec = a[n][j] if j < len(a[n]) else 0
            chk('Lemma 2.1(i)', Jn[0][j] == arec, lambda: 'trial %d, n=%d, j=%d: %r vs %r' % (trial, n, j, Jn[0][j], arec))
            if j > n:
                chk('Lemma 2.1(i) triangular', Jn[0][j] == 0, lambda: 'trial %d: a_{%d,%d} = %r' % (trial, n, j, Jn[0][j]))
        chk('Lemma 2.1(i) triangular', Jn[0][n] == 1, lambda: 'trial %d: a_{%d,%d} = %r' % (trial, n, n, Jn[0][n]))
        mono = [0]*n + [1]
        chk('Lemma 2.1(i)', L_of(mono, J) == a[n][0], lambda: 'trial %d: L(X^%d) != a_{%d,0}' % (trial, n, n))
    # [JAC/a], [JAC/b]: first row and first column of p_m(J)
    for m in range(0, M_P + 1):
        pm = mat_poly(p[m], J)
        for j in range(T):
            chk('Lemma 2.1(ii)', pm[0][j] == (1 if j == m else 0),
                lambda: 'trial %d, m=%d: entry (0,%d) of p_m(J) is %r' % (trial, m, j, pm[0][j]))
            chk('Lemma 2.1(ii)', pm[j][0] == (h[m] if j == m else 0),
                lambda: 'trial %d, m=%d: entry (%d,0) of p_m(J) is %r' % (trial, m, j, pm[j][0]))
    # [JAC/c]: h_k a_{n,k} = L(X^n p_k)
    for k in range(0, K_J + 1):
        for n in range(0, N_A + 1):
            val = L_of([0]*n + p[k], J)
            chk('Lemma 2.1(iii)', h[k]*a[n][k] == val,
                lambda: 'trial %d, n=%d, k=%d: h_k a_{n,k} = %r, L(X^n p_k) = %r' % (trial, n, k, h[k]*a[n][k], val))
    # [JAC/d]: L(p_i p_j) = h_j [i = j]
    for i in range(0, K_J + 3):
        for j in range(0, K_J + 3):
            val = L_of(pmul(p[i], p[j]), J)
            chk('Lemma 2.1(iii)', val == (h[j] if i == j else 0),
                lambda: 'trial %d: L(p_%d p_%d) = %r, h_j = %r' % (trial, i, j, val, h[j]))
    print('[JAC] trial %d (lam_j = 0 for j in %r): a_{n,j} = (J^n)_{0,j} for n<=%d; first row and column of p_m(J), '
          'm<=%d; h_k a_{n,k} = L(X^n p_k), k<=%d, n<=%d; L(p_i p_j), i,j<=%d   (%s)'
          % (trial, zeros, N_A, M_P, K_J, N_A, K_J + 2, el()), flush=True)

# ================================================================== [SHIFT]
N_S = 7                # Hankel determinants of size n <= N_S
for trial, zeros in enumerate([(), (), (3,), (2, 4), (), (1,), (5,), ()]):
    s, lam = random_weights(T, zeros)
    c = rq(nonzero=True)
    s2 = [v + c for v in s]
    J, J2 = jacobi(s, lam, T), jacobi(s2, lam, T)
    p, p2 = ops(s, lam, M_P), ops(s2, lam, M_P)
    for m in range(0, M_P + 1):
        chk('Lemma 2.1(iv)', peq(p2[m], compose(p[m], [-c, 1])), lambda: 'trial %d, m=%d' % (trial, m))
    polys = [[0]*n + [1] for n in range(0, 17)] + [[rq() for _ in range(rng.randint(1, 13))] for _ in range(8)]
    for f in polys:
        v1, v2 = L_of(f, J2), L_of(compose(f, [c, 1]), J)
        chk('Lemma 2.1(iv)', v1 == v2, lambda: "trial %d, f=%r: L'(f) = %r, L(f(X+c)) = %r" % (trial, f, v1, v2))
    for d in range(1, 5):
        chi = [rq() for _ in range(d)] + [1]                   # random monic polynomial of degree d
        chi_shift = compose(chi, [-c, 1])                      # chi(X - c)
        mom1 = [L_of([0]*m + chi, J) for m in range(0, 2*N_S - 1)]          # L(X^m chi)
        mom2 = [L_of([0]*m + chi_shift, J2) for m in range(0, 2*N_S - 1)]   # L'(X^m chi(X - c))
        d1, d2 = hankel_dets(mom1, N_S), hankel_dets(mom2, N_S)
        for n in range(0, N_S + 1):
            chk('Lemma 2.1(iv)', d1[n] == d2[n], lambda: 'trial %d, deg chi = %d, n=%d: %r vs %r' % (trial, d, n, d2[n], d1[n]))
    print("[SHIFT] trial %d (c = %s, lam_j = 0 for j in %r): p'_m(X) = p_m(X-c), m<=%d; L'(f) = L(f(X+c)) for %d "
          "polynomials f (X^n for n<=16 and 8 random ones); det(L'(X^(i+j) chi(X-c))) = det(L(X^(i+j) chi)), deg chi<=4, n<=%d   (%s)"
          % (trial, c, zeros, M_P, len(polys), N_S, el()), flush=True)
# [SHIFT/d]: Cigler's weights, x and c indeterminate
K_SD, N_SD = 8, 14
xm, cm = mvars(2)
Um = U_two_sided(-2, 18)
pc = ops([cm + xm] + [cm]*18, [None] + [1]*18, 16)
for m in range(0, 17):
    Pm = padd(Um[m], pscal(-xm, Um[m - 1]))                    # P_m = U_m - x U_{m-1}
    chk('Corollary 2.3 c-free', peq(pc[m], compose(Pm, [-cm, 1])), lambda: 'm=%d: p_m^{(c)} != P_m(X - c)' % m)
a_c = cigler_table(2*N_SD - 2, xm, cm)
a_0 = cigler_table(2*N_SD - 2, xm, 0)
for k in range(0, K_SD + 1):
    Dc = hankel_dets([a_c[m][k] for m in range(2*N_SD - 1)], N_SD)
    D0 = hankel_dets([a_0[m][k] for m in range(2*N_SD - 1)], N_SD)
    for n in range(0, N_SD + 1):
        chk('Corollary 2.3 c-free', Dc[n] == D0[n], lambda: 'k=%d, n=%d: D(x,c) = %r, D(x,0) = %r' % (k, n, Dc[n], D0[n]))
    print('[SHIFT/d] k=%d: D_{k,n}(x,c) = D_{k,n}(x,0) in Z[x,c] for 0<=n<=%d   (%s)' % (k, N_SD, el()), flush=True)
print('[SHIFT/d] p_m^{(c)}(X) = P_m(X-c) in Z[x,c][X] for m<=16   (%s)' % el(), flush=True)

# ================================================================== [COMPL]
def random_matrix(r, n):
    return [[rq() for _ in range(n)] for _ in range(r)]


def compl_pair(r, r2, kind):
    """a pair (M, Z) with M Z = 0; kind 'generic': rank M = r, columns of Z = a basis of the kernel of M;
    'M-deficient': rank M < r; 'Z-deficient': rank Z < r'; 'both': both deficient"""
    n = r + r2
    while True:
        M = random_matrix(r, n)
        if kind in ('M-deficient', 'both'):                    # last row := combination of the other rows
            co = [rq() for _ in range(r - 1)]
            M[r - 1] = [sum(co[i]*M[i][j] for i in range(r - 1)) for j in range(n)]
        rank, ker = rank_and_kernel(M)
        if kind in ('generic', 'Z-deficient') and rank != r:
            continue
        m = len(ker)                                           # dimension of the kernel (>= r')
        G = random_matrix(m, r2)                               # Z = (kernel basis) * G
        if kind in ('Z-deficient', 'both'):
            if r2 >= 2:
                for i in range(m):
                    G[i][r2 - 1] = G[i][0]*2                   # two proportional columns
            else:
                G = [[Fr(0)] for _ in range(m)]
        Z = [[sum(ker[t][i]*G[t][j] for t in range(m)) for j in range(r2)] for i in range(n)]
        rankZ = rank_and_kernel(Z)[0]
        if kind in ('generic', 'M-deficient') and rankZ != r2:
            continue
        return M, Z


def compl_check(M, Z, S, S2, what):
    n = len(Z)
    mS = det([[row[j] for j in S] for row in M])
    mS2 = det([[row[j] for j in S2] for row in M])
    zS = det([Z[i] for i in range(n) if i not in S])
    zS2 = det([Z[i] for i in range(n) if i not in S2])
    lhs = (-1)**sum(S)*mS*zS2
    rhs = (-1)**sum(S2)*mS2*zS
    chk('Lemma 2.4', lhs == rhs, lambda: '%s, S=%r, S\'=%r: %r vs %r' % (what, S, S2, lhs, rhs))
    return 1 if lhs != 0 else 0


total = nontrivial = 0
for r in (1, 2, 3):
    for r2 in (1, 2, 3):
        subsets = list(combinations(range(r + r2), r))
        for kind in ('generic', 'generic', 'M-deficient', 'Z-deficient', 'both'):
            M, Z = compl_pair(r, r2, kind)
            chk('Lemma 2.4 hypothesis', all(iszero(v) for row in mat_mul(M, Z) for v in row), lambda: 'M Z != 0')
            for S in subsets:
                for S2 in subsets:
                    nontrivial += compl_check(M, Z, S, S2, 'r=%d, r\'=%d, %s' % (r, r2, kind))
                    total += 1
print("[COMPL] r, r' <= 3: all pairs (S, S') for 5 pairs (M, Z) per size (2 generic, 3 rank-deficient): %d identities, "
      "%d with non-zero sides   (%s)" % (total, nontrivial, el()), flush=True)
total = nontrivial = 0
for r, r2 in ((4, 2), (2, 4), (4, 3), (4, 4), (5, 3), (6, 2), (3, 5), (5, 5)):
    subsets = list(combinations(range(r + r2), r))
    for kind in ('generic', 'generic', 'M-deficient', 'Z-deficient'):
        M, Z = compl_pair(r, r2, kind)
        chk('Lemma 2.4 hypothesis', all(iszero(v) for row in mat_mul(M, Z) for v in row), lambda: 'M Z != 0')
        for _ in range(40):
            S, S2 = rng.choice(subsets), rng.choice(subsets)
            nontrivial += compl_check(M, Z, S, S2, 'r=%d, r\'=%d, %s' % (r, r2, kind))
            total += 1
print("[COMPL] (r, r') in (4,2), (2,4), (4,3), (4,4), (5,3), (6,2), (3,5), (5,5): 40 random pairs (S, S') for 4 pairs "
      "(M, Z) per size: %d identities, %d with non-zero sides   (%s)" % (total, nontrivial, el()), flush=True)

# ================================================================== [CHR]
N_C, D_C = 8, 5        # n <= N_C, 1 <= deg f <= D_C
CHR_ZEROS = [(), (), (), (), (), (), (2,), (4,), (1, 5), (3, 6), (5,), (6,), (7,), (8,)]
total = nontrivial = 0
for trial, zeros in enumerate(CHR_ZEROS):
    s, lam = random_weights(T, zeros)
    a = table(2*N_C + D_C, lambda j: s[j], lambda j: lam[j])
    mu = [a[m][0] for m in range(0, 2*N_C + D_C + 1)]          # mu_m = L(Y^m) = a_{m,0}
    p = ops(s, lam, N_C + D_C)
    for d in range(1, D_C + 1):
        f = [rq() for _ in range(d)] + [1]                     # random monic f of degree d
        bas_p = [p[i] for i in range(d)]
        bas_mono = [[0]*i + [1] for i in range(d)]
        for n in range(0, N_C + 1):
            lhs = det([[sum(f[i2]*mu[i + j + i2] for i2 in range(d + 1)) for j in range(n)] for i in range(n)])
            fs = [p[n + i] for i in range(d)]
            dp = detR(fs, f, bas_p)
            dm = detR(fs, f, bas_mono)
            hh = 1                                             # h_0 h_1 ... h_{n-1}
            for i in range(0, n):
                hh = hh*hprod(lam, i)
            rhs = (-1)**(n*d)*hh*dp
            chk('Lemma 2.5 (2.4)', lhs == rhs, lambda: 'trial %d, d=%d, n=%d: lhs %r, rhs %r' % (trial, d, n, lhs, rhs))
            chk('Section 2.3 basis-independence', dp == dm, lambda: 'trial %d, d=%d, n=%d: %r vs %r' % (trial, d, n, dp, dm))
            total += 1
            if lhs != 0:
                nontrivial += 1
print('[CHR] %d weight sequences (%d of them with some lam_j = 0), monic f of degree 1..%d, 0<=n<=%d: %d identities, '
      '%d with non-zero sides   (%s)'
      % (len(CHR_ZEROS), sum(1 for zs in CHR_ZEROS if zs), D_C, N_C, total, nontrivial, el()), flush=True)

# ================================================================== [EXP]
K_E = 8
for k in range(1, K_E + 1):
    for trial in range(4):
        u = [[rq() for _ in range(k)] for _ in range(k + 1)]   # u_0, ..., u_k in Q^k
        minors = [det([u[j] for j in range(k + 1) if j != i]) for i in range(k + 1)]
        for z in (rq(nonzero=True), Fr(rng.randint(2, 9), rng.randint(1, 5)), X):
            la = det([[u[i + 1][j] - z*u[i][j] for j in range(k)] for i in range(k)])
            ra = sum(((-z)**i*minors[i] for i in range(k + 1)), 0*z)
            chk('Lemma 2.6', la == ra, lambda: 'k=%d, z=%r: %r vs %r' % (k, z, la, ra))
            lb = det([[z*u[i + 1][j] - u[i][j] for j in range(k)] for i in range(k)])
            rb = sum(((-1)**i*z**(k - i)*minors[i] for i in range(k + 1)), 0*z)
            chk('Lemma 2.6 variant', lb == rb, lambda: 'k=%d, z=%r: %r vs %r' % (k, z, lb, rb))
    print('[EXP] k=%d: 4 random families u_0..u_k, z = two rational values and z indeterminate   (%s)' % (k, el()),
          flush=True)

# ================================================================== [PZ]
M_Z, J_Z = 24, 40
z = X                                                          # the indeterminate z
Uz = U_two_sided(-2, M_Z)
pz = ops([z] + [0]*M_Z, [None] + [1]*M_Z, M_Z)
for m in range(0, M_Z + 1):
    chk('Lemma 2.2(iii)', peq(pz[m], padd(Uz[m], pscal(-z, Uz[m - 1]))), lambda: 'm=%d' % m)
az = cigler_table(J_Z + 1, z, 0)                               # a_{n,0}(z) = L_z(X^n)
a00 = cigler_table(J_Z + 1, 0, 0)                              # a_{n,0}(0) = L_0(X^n)
for j in range(0, J_Z + 1):
    lhs = (1 + z*z)*az[j][0] - z*az[j + 1][0]                  # L_z((1 - zX + z^2) X^j)
    chk('Lemma 5.1', lhs == a00[j][0], lambda: 'j=%d: %r vs %r' % (j, lhs, a00[j][0]))
print('[PZ] p_m = U_m - z U_{m-1} for m<=%d; L_z((1 - zX + z^2) X^j) = L_0(X^j) for j<=%d (z indeterminate)   (%s)'
      % (M_Z, J_Z, el()), flush=True)


# ================================================================== Lemma 2.2(iii) and (2.2), y and c indeterminate
yv, cv = mvars(2)
Uy = U_two_sided(-14, 16)
Py = {m: padd(Uy[m], pscal(-yv, Uy[m - 1])) for m in range(-12, 16)}          # P_{m,y} = U_m - y U_{m-1}
chk('Lemma 2.2(iii)', peq(Py[0], [1]) and peq(Py[1], [-yv, 1]), lambda: 'P_{0,y}, P_{1,y}')
for m in range(-11, 15):
    chk('Lemma 2.2(iii)', peq(Py[m + 1], padd(pshift(Py[m]), pscal(-1, Py[m - 1]))), lambda: 'recurrence at m=%d' % m)
N22, J22 = 9, 7
ay0 = cigler_table(N22 + J22 + 1, yv, 0)                    # L_y(X^r) = a_{r,0}(y,0)
ayc = cigler_table(N22 + 1, yv, cv)                         # a_{n,j}(y,c)
Ly = lambda f: sum((f[r]*ay0[r][0] for r in range(len(f))), 0*yv)
Xc = [cv, 1]                                                # X + c
for n in range(0, N22 + 1):
    Xcn = [1]
    for _ in range(n):
        Xcn = pmul(Xcn, Xc)
    for j in range(0, J22 + 1):
        val = Ly(pmul(Xcn, Py[j]))
        chk('Lemma 2.2(iii) (2.2)', val == ayc[n][j], lambda: 'n=%d, j=%d' % (n, j))
print('[Lemma 2.2(iii)] P_{0,y} = 1, P_{1,y} = X - y, P_{m+1,y} = X P_{m,y} - P_{m-1,y} for -11<=m<=14; (2.2) '
      'a_{n,j}(y,c) = L_y((X+c)^n P_{j,y}) for n<=%d, j<=%d, y and c indeterminate   (%s)' % (N22, J22, el()), flush=True)

# ================================================================== Lemma 2.1(iv): arbitrary chi; the matrix T
for trial in range(8):
    s, lam = random_weights(T, [(), (2,), (), (1, 3), (), (5,), (), ()][trial])
    c = rq(nonzero=True)
    J = jacobi(s, lam, T)
    J2 = jacobi([v + c for v in s], lam, T)
    chk('Lemma 2.1(iv)', all(J2[i][j] == J[i][j] + (c if i == j else 0) for i in range(T) for j in range(T)), "J' = J + cI")
    for d in range(0, 5):
        chi = [rq() for _ in range(d + 1)]                   # arbitrary chi (not necessarily monic, possibly chi(0) = 0)
        nn = 6
        Xcp = [[1]]
        for r in range(1, 2*nn):
            Xcp.append(pmul(Xcp[-1], [c, 1]))
        A1 = [[L_of(pmul(Xcp[i + j], chi), J) for j in range(nn)] for i in range(nn)]     # L((X+c)^{i+j} chi)
        A0 = [[L_of([0]*(i + j) + chi, J) for j in range(nn)] for i in range(nn)]          # L(X^{i+j} chi)
        Tm = [[binom(i, l)*c**(i - l) for l in range(nn)] for i in range(nn)]
        TA = mat_mul(mat_mul(Tm, A0), [list(r) for r in zip(*Tm)])
        chk('Lemma 2.1(iv) proof', all(TA[i][j] == A1[i][j] for i in range(nn) for j in range(nn)), 'T A0 T^T = A1')
        for n in range(0, nn + 1):
            chk('Lemma 2.1(iv)', det([r[:n] for r in A1[:n]]) == det([r[:n] for r in A0[:n]]),
                lambda: 'trial %d, d=%d, n=%d' % (trial, d, n))
print("[Lemma 2.1(iv)] J' = J + cI; det(L((X+c)^(i+j) chi)) = det(L(X^(i+j) chi)) for 8 random weight sequences, "
      "random chi of degree 0..4, n<=6; the factorization T (L(X^(l+l') chi)) T^T   (%s)" % el(), flush=True)

# ================================================================== (2.3) Corollary 2.3 with a shift m, x and c indeterminate
xv, cv = mvars(2)
U2 = U_two_sided(-2, 8)
ax0 = cigler_table(30, xv, 0)
axc = cigler_table(30, xv, cv)
Lx = lambda f: sum((f[r]*ax0[r][0] for r in range(len(f))), 0*xv)
for k in range(0, 5):
    Pk = padd(U2[k], pscal(-xv, U2[k - 1]))
    for m in range(0, 4):
        Xcm = [1]
        for _ in range(m):
            Xcm = pmul(Xcm, [cv, 1])
        base = pmul(Xcm, Pk)
        nmax = 5
        mom = [Lx([0]*r + base) for r in range(2*nmax - 1)]
        rhs = hankel_dets(mom, nmax)
        lhs = hankel_dets([axc[r + m][k] for r in range(2*nmax - 1)], nmax)
        for n in range(nmax + 1):
            chk('Corollary 2.3 (2.3)', lhs[n] == rhs[n], lambda: 'k=%d, m=%d, n=%d' % (k, m, n))
print('[Corollary 2.3 (2.3)] det(a_{i+j+m,k}(x,c)) = det(L_x(X^(i+j) (X+c)^m P_k)) in Z[x,c] for k<=4, m<=3, n<=5   (%s)'
      % el(), flush=True)

# ================================================================== Section 2.3: monic bases, det(Psi); Lemma 2.5 proof steps
for trial in range(12):
    d = 1 + trial % 5
    chi = [rq() for _ in range(d)] + [1]
    basis1 = [[rq() for _ in range(i)] + [1] for i in range(d)]           # random monic basis
    basis2 = [[0]*i + [1] for i in range(d)]
    chk('Section 2.3 monic basis', detR(basis1, chi, basis2) == 1 and detR(basis2, chi, basis1) == 1, 'det of a monic basis')
    fs = [[rq() for _ in range(rng.randint(1, 2*d + 3))] for _ in range(d)]
    g = [rq() for _ in range(rng.randint(1, d + 2))]
    psi = det([coords(pmul(g, b), chi, basis2) for b in basis2])        # det of the multiplication by g
    chk('Section 2.3 det(Psi)', detR([pmul(g, f) for f in fs], chi, basis1) == psi*detR(fs, chi, basis1), 'det(Psi f)')
    chk('Section 2.3 basis-independence', detR(fs, chi, basis1) == detR(fs, chi, basis2), 'two monic bases')
for trial, zeros in enumerate([(), (), (3,), (1,), (), (2, 4)]):
    s, lam = random_weights(T, zeros)
    p = ops(s, lam, 14)
    h = [hprod(lam, m) for m in range(15)]
    for d in (1, 2, 3):
        f = [rq() for _ in range(d)] + [1]
        nn = 6
        Pi = {}
        for j in range(0, nn + 1):                          # f p_j = sum_m Pi_{j,m} p_m (triangular solve)
            g = pmul(f, p[j])
            for m in range(j + d, -1, -1):
                co = g[m] if m < len(g) else 0
                Pi[(j, m)] = co
                g = padd(g, pscal(-co, p[m]))
            chk('Lemma 2.5 proof', all(iszero(v) for v in g), 'expansion of f p_j')
            chk('Lemma 2.5 proof', Pi[(j, j + d)] == 1, 'Pi_{j,j+d} = 1')
        Jm = jacobi(s, lam, T)
        for i in range(nn):
            for j in range(nn):
                val = L_of(pmul(pmul(p[i], p[j]), f), Jm)
                chk('Lemma 2.5 proof', val == h[i]*Pi.get((j, i), 0), lambda: 'L(q_i q_j f) = kappa_i Pi_{j,i}')
        for n in range(0, nn + 1):
            dPi = det([[Pi.get((j, m), 0) for m in range(n)] for j in range(n)])
            dR = detR([p[n + i] for i in range(d)], f, [p[i] for i in range(d)])
            chk('Lemma 2.5 proof', dPi == (-1)**(n*d)*dR, lambda: 'det Pi, n=%d, d=%d' % (n, d))
print('[Section 2.3] monic bases have determinant 1, det(Psi f) = det(Psi) det(f), basis independence (12 instances); '
      '[Lemma 2.5 proof] Pi_{j,m}, L(q_i q_j f) = kappa_i Pi_{j,i}, det(Pi) = (-1)^(nd) det_f(q_n..q_{n+d-1}) for 6 '
      'weight sequences, d<=3, n<=6   (%s)' % el(), flush=True)

# ================================================================== Lemma 2.6, second formula in the form stated in the paper
for r in range(1, 8):
    for trial in range(3):
        u = [[rq() for _ in range(r)] for _ in range(r + 1)]
        minors = [det([u[j] for j in range(r + 1) if j != i]) for i in range(r + 1)]
        for z in (rq(nonzero=True), X):
            lb = det([[u[i][j] - z*u[i + 1][j] for j in range(r)] for i in range(r)])
            rb = sum(((-z)**(r - i)*minors[i] for i in range(r + 1)), 0*z)
            chk('Lemma 2.6', lb == rb, lambda: 'second formula, r=%d' % r)
print('[Lemma 2.6] det(u_0 - z u_1, ..., u_{r-1} - z u_r) = sum_i (-z)^(r-i) m_i for r<=7 (z rational and z '
      'indeterminate)   (%s)' % el(), flush=True)

# ================================================================== negative controls
def neg(tag, wrong_holds, msg):
    ok = chk('NEG ' + tag, not wrong_holds, lambda: msg)
    print('negative control [%s] %s: the wrong variant %s' % (tag, msg, 'fails, as it should' if ok else 'HOLDS (error)'))
M_, Z_ = compl_pair(2, 2, 'generic')
S_, S2_ = (0, 1), (0, 2)
mS = det([[row[j] for j in S_] for row in M_]); mS2 = det([[row[j] for j in S2_] for row in M_])
zS = det([Z_[i] for i in range(4) if i not in S_]); zS2 = det([Z_[i] for i in range(4) if i not in S2_])
neg('Lemma 2.4', mS*zS2 == mS2*zS and mS*zS2 != 0, '(signs (-1)^||S|| omitted)')
s, lam = random_weights(T, ())
p = ops(s, lam, 10)
a = table(20, lambda j: s[j], lambda j: lam[j])
f = [Fr(2), Fr(-1), Fr(1, 2), 1]                                # monic of degree 3
n = 3
lhs = det([[sum(f[i2]*a[i + j + i2][0] for i2 in range(4)) for j in range(n)] for i in range(n)])
hh = 1
for i in range(n):
    hh = hh*hprod(lam, i)
neg('Lemma 2.5 (2.4)', lhs == hh*detR([p[n + i] for i in range(3)], f, [p[i] for i in range(3)]),
    '(n=3, d=3: sign (-1)^(nd) omitted)')
u = [[rq() for _ in range(3)] for _ in range(4)]
minors = [det([u[j] for j in range(4) if j != i]) for i in range(4)]
z = Fr(3, 2)
neg('Lemma 2.6', det([[u[i][j] - z*u[i + 1][j] for j in range(3)] for i in range(3)])
    == sum((-z)**i*minors[i] for i in range(4)), '(second formula with (-z)^i in place of (-z)^(r-i))')

# ================================================================== summary
print('--- checks per tag')
for tag in sorted(tags):
    print('[%s] %d checks, %d failures' % (tag, tags[tag][0], tags[tag][1]))
print('total time %s' % el())
ok = ck.summary()
sys.exit(0 if ok else 1)


==> anc/s3_hirota_miwa.py <==
# s3_hirota_miwa.py -- exact verification of Section 3: the Hirota--Miwa equation for Casoratians (Lemma 3.1 with
# (3.1)-(3.3)), the quotient ring R = k[X]/(P_k) and the operator Lambda ((1.4), (3.4)-(3.6), Lemma 3.2), Lemma 3.3,
# Proposition 3.4 and the steps of its proof, the proof of Theorem 1.2, Remark 3.5, and an instance of Corollary 4.4.
# Pure Python 3 (standard library only), exact arithmetic (Fractions, polynomials in x with integer coefficients,
# and the prime field F_p, p = 10007); no floating point.  Run:  python3 -I s3_hirota_miwa.py
#
# Objects.  For a sequence F = (F_j) of vectors in E = K^r:  (d_a F)_j = F_{j+1} - a F_j,
#   Cas_m(F) = det(F_m, ..., F_{m+r-1}) (determinant of the coordinate rows).  For Lemma 3.1, F is a random finite
#   sequence of integer vectors (also degenerate: vectors in a hyperplane, zero and repeated vectors), r = 1..7, over Q
#   and over F_p;  C = the r x (r+2) matrix with columns v_i = F_i (0 <= i <= r+1); [u,u'] = det(C; u; u');
#   e(a) = (1, a, ..., a^(r+1)), e_inf = (0, ..., 0, 1);  N^(n)_a = the n x n matrix with 1 on the diagonal and -a
#   above it.
#   For Section 3.2: P_m = U_m - x U_{m-1} (U_m Chebyshev, two-sided), R = K[X]/(P_k) with K = Q(x) (x an
#   indeterminate; arithmetic in Z[x]), K = Q (rational x) or K = F_p (x a given element, also x = 0); F_j = class of
#   U_{j-1} (coordinates with respect to U_0..U_{k-1}, computed by lib.ChebModule; s1_main_theorems.py checks these
#   classes against division with remainder); w(m) = Cas_m(F); Lambda = multiplication by the class of -P_{k-1};
#   eps_k = (-1)^(k(k+1)/2);  G_m = F_{m+1} - x F_m.
#
# Tags (they name statements of the paper by their printed numbers):
#   [Lemma 3.1 (3.1)]   (a2-a3) Cas_m(d_{a1}F) Cas_m(d_{a2}d_{a3}F) + (a3-a1) Cas_m(d_{a2}F) Cas_m(d_{a1}d_{a3}F)
#                       + (a1-a2) Cas_m(d_{a3}F) Cas_m(d_{a1}d_{a2}F) = 0, for m = 0, 1, 2, random a_i (also equal)
#   [Lemma 3.1 (3.2)]   [u1,u2][u3,u4] - [u1,u3][u2,u4] + [u1,u4][u2,u3] = 0 for random u_i
#   [Lemma 3.1 (3.3)]   [e(a), e_inf] = (-1)^r Cas_0(d_a F) and [e(a), e(b)] = (b-a) Cas_0(d_a d_b F)
#   [Lemma 3.1 proof]   det N_a = 1; (1,b,..,b^(n-1)) N_a = (1, b-a, (b-a)b, ..., (b-a)b^(n-2)); (0,..,0,1) N_a =
#                       (0,..,0,1); [e(a),u] = (-1)^r det(C'; u_hat) with u N_a = (u_circ, u_hat); det(C'; (1,b,..,b^r)) =
#                       (-1)^r Cas_0(d_b d_a F); the identity of Step 3 (the expansion of (3.2) before multiplying
#                       by (-1)^(r+1));  the facts d_a d_b = d_b d_a, (d_a d_b F)_j = F_{j+2} - (a+b)F_{j+1} + ab F_j,
#                       Cas_m(d_0 F) = Cas_{m+1}(F)  (Section 3.1)
#   [(3.4)]             F_{j+1} = X F_j - F_{j-1}, F_0 = 0, F_{-j} = -F_j
#   [Lemma 3.2(i)]      (Lambda1) Lambda F_j = F_{j+k+1} - x F_{j+k},  (Lambda2) Lambda F_j = F_{j-k-1} - x F_{j-k}
#   [Lemma 3.2(ii)]     Lambda^2 = multiplication by 1 + x^2 - x X
#   [Lemma 3.2(iii)]    det Lambda = eps_k (so Lambda and the class of P_{k-1} are invertible)
#   [Lemma 3.2 proof]   the values at j = 0, 1: Lambda F_0 = 0, F_{k+1} - x F_k = 0, F_{-k-1} - x F_{-k} = 0,
#                       Lambda F_1 = F_{k+2} - x F_{k+1} = F_{-k} - x F_{-k+1} = class of -P_{k-1}; P_{k+1} = X P_k - P_{k-1};
#                       det_R(F_{-k}, ..., F_{-1}) = (-1)^k (-1)^(k(k-1)/2)
#   [(3.5)]             G_m = class of P_m = Lambda F_{m-k}; G_0..G_{k-1} is a monic basis (det_R = 1)
#   [(1.4)]             F_{j+1} - x F_j = Lambda F_{j-k} and F_j - x F_{j+1} = Lambda F_{j+k+1}
#   [(3.6)]             (d_x F)_j = Lambda F_{j-k},  (d_{1/x} F)_j = -x^{-1}(F_j - x F_{j+1}) = -x^{-1} Lambda F_{j+k+1}
#                       (x != 0)
#   [Lemma 3.3]         D_{k,n}(x,c) = (-1)^(nk) Cas_n(d_x F) (D from path counting; x indeterminate, c = 0 and 2)
#   [Proposition 3.4]          w(l+k+1) w(l-k-1) - x^2 w(l+k) w(l-k) = (1-x^2) w(l)^2 over Q(x), over Q (rational x) and
#                       over F_p (x = 0 included)
#   [Proposition 3.4 proof x=0] for x = 0: F_{j+k+1} = Lambda F_j = F_{j-k-1}, w(l+k+1) = det(Lambda) w(l) = w(l-k-1),
#                       Lambda^2 = id, det(Lambda)^2 = 1
#   [Proposition 3.4 proof]    (x != 0, rational and in F_p) (d_x d_{1/x} F)_j = -x^{-1} Lambda^2 F_{j+1}; the six values of
#                       Cas_m(...) for m = l-1 in the table of the proof; the displayed consequence of (3.1) with
#                       (a1,a2,a3) = (0,x,1/x)
#   [Theorem 1.2 proof]     det_R(Lambda F_{n-k}, ..., Lambda F_{n-1}) = det(Lambda) w(n-k)
#   [Corollary 4.4 (M = R, f = d_x F)]  an instance of Corollary 4.4 (checked here because the data are at hand):
#                       M = R and f = G = d_x F (G_j = class of P_j, a solution of f_{j+1} = X f_j - f_{j-1}); the
#                       relations Lambda G_j = G_{j+k+1} - x G_{j+k} = G_{j-k-1} - x G_{j-k} of its proof, and (4.4):
#                       g(l+k+1) g(l-k-1) - x^2 g(l+k) g(l-k) = (1-x^2) g(l)^2 for g(m) = Cas_m(G);  note that
#                       D_{k,n} = (-1)^(nk) g(n) is [Lemma 3.3]
#   [Remark 3.5]        for the window v_i = F_{l-1+i}: [e(x), e(1/x)] = (1/x - x) Cas_{l-1}(d_x d_{1/x} F), where
#                       d_x d_{1/x} F = -x^{-1} Lambda^2 applied to F translated by one step ([Proposition 3.4 proof])
#   [NEG ...]           negative controls: (3.1) with the coefficient (a3-a1) replaced by (a3-a1+1), (Lambda2) with
#                       the shift k+1 replaced by k, and Proposition 3.4 over F_p with x^2 replaced by x.
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random

ck = TagChecker('s3_hirota_miwa')
chk = ck.chk
PR = 10007


def det_rows(rows):
    return det([list(r) for r in rows])


def comb(*terms):
    """linear combination of vectors: comb((c1, v1), (c2, v2), ...)"""
    n = len(terms[0][1])
    out = []
    for i in range(n):
        s = 0
        for c, v in terms:
            s = s + c*v[i]
        out.append(s)
    return out


def d_op(F, a, lo, hi):
    """the sequence d_a F on the indices lo..hi (F a dict)"""
    return {j: comb((1, F[j + 1]), (-a, F[j])) for j in range(lo, hi + 1)}


def cas(F, m, r):
    return det_rows([F[m + i] for i in range(r)])


# ================================================================================== Lemma 3.1
rnd = random.Random(1)
cnt = 0
for field in ('Q', 'F_p'):
    for r in range(1, 8):
        for trial in range(30 if field == 'Q' else 10):
            lift = (lambda v: Fr(v)) if field == 'Q' else (lambda v: GF(v, PR))
            L = r + 4                                               # F_0 .. F_{r+4}, for m = 0, 1, 2
            F = {j: [lift(rnd.randint(-5, 5)) for _ in range(r)] for j in range(L + 1)}
            mode = trial % 4
            if mode == 1 and r >= 2:                                # all vectors in a hyperplane
                for j in F:
                    F[j][-1] = F[j][0]
            if mode == 2:                                           # a zero vector and a repeated vector
                F[rnd.randrange(r + 2)] = [lift(0)]*r
                F[rnd.randrange(r + 2)] = list(F[rnd.randrange(r + 2)])
            pars = [lift(Fr(rnd.randint(-7, 7), rnd.randint(1, 5))) for _ in range(3)]
            if mode == 3:
                pars[1] = pars[0]
            a1, a2, a3 = pars
            where = '%s, r=%d, trial %d' % (field, r, trial)
            dF = {i: d_op(F, a, 0, L - 1) for i, a in enumerate(pars)}
            ddF = {(i, j): d_op(dF[j], pars[i], 0, L - 2) for i in range(3) for j in range(3)}
            for m in (0, 1, 2):
                lhs = (a2 - a3)*cas(dF[0], m, r)*cas(ddF[(1, 2)], m, r) \
                    + (a3 - a1)*cas(dF[1], m, r)*cas(ddF[(0, 2)], m, r) \
                    + (a1 - a2)*cas(dF[2], m, r)*cas(ddF[(0, 1)], m, r)
                chk('Lemma 3.1 (3.1)', iszero(lhs), lambda: where + ', m=%d' % m)
                if field == 'Q' and r == 3 and trial == 0 and m == 1:
                    wrong = (a2 - a3)*cas(dF[0], m, r)*cas(ddF[(1, 2)], m, r) \
                        + (a3 - a1 + 1)*cas(dF[1], m, r)*cas(ddF[(0, 2)], m, r) \
                        + (a1 - a2)*cas(dF[2], m, r)*cas(ddF[(0, 1)], m, r)
                    ck.neg('Lemma 3.1 (3.1)', iszero(wrong), '(coefficient a3-a1+1 in place of a3-a1)')
            for (i, j) in ((0, 1), (1, 2)):
                a, b = pars[i], pars[j]
                sym = all(veq(ddF[(i, j)][t], ddF[(j, i)][t]) for t in range(L - 1))
                expl = all(veq(ddF[(i, j)][t], comb((1, F[t + 2]), (-(a + b), F[t + 1]), (a*b, F[t])))
                           for t in range(L - 1))
                chk('Lemma 3.1 proof', sym and expl, lambda: where + ': d_a d_b')
            chk('Lemma 3.1 proof', cas(d_op(F, lift(0), 0, L - 1), 1, r) == cas(F, 2, r), lambda: where + ': d_0')
            # the window m = 0: brackets
            C = [[F[j][i] for j in range(r + 2)] for i in range(r)]
            br = lambda u, w: det(C + [u, w])
            e = lambda t: [t**i for i in range(r + 2)]
            einf = [lift(0)]*(r + 1) + [lift(1)]
            chk('Lemma 3.1 (3.3)', br(e(a1), einf) == (-1)**r*cas(dF[0], 0, r), lambda: where + ': [e(a),e_inf]')
            chk('Lemma 3.1 (3.3)', br(e(a1), e(a2)) == (a2 - a1)*cas(ddF[(0, 1)], 0, r), lambda: where + ': [e(a),e(b)]')
            us = [[lift(rnd.randint(-4, 4)) for _ in range(r + 2)] for _ in range(4)]
            chk('Lemma 3.1 (3.2)', iszero(br(us[0], us[1])*br(us[2], us[3]) - br(us[0], us[2])*br(us[1], us[3])
                                          + br(us[0], us[3])*br(us[1], us[2])), lambda: where + ': (3.2)')
            # Step 2 of the proof
            n = r + 2
            Na = lambda a, n: [[lift(1) if i == j else (-a if j == i + 1 else lift(0)) for j in range(n)] for i in range(n)]
            vecmat = lambda u, M: [sum((u[i]*M[i][j] for i in range(len(u))), lift(0)) for j in range(len(M[0]))]
            chk('Lemma 3.1 proof', det(Na(a1, n)) == 1, 'det N_a')
            b = a2
            row = vecmat([b**i for i in range(n)], Na(a1, n))
            chk('Lemma 3.1 proof', veq(row, [lift(1)] + [(b - a1)*b**i for i in range(n - 1)]), 'e(b) N_a')
            chk('Lemma 3.1 proof', veq(vecmat(einf, Na(a1, n)), einf), 'e_inf N_a')
            u = us[0]
            uN = vecmat(u, Na(a1, n))
            Cp = [[dF[0][j][i] for j in range(r + 1)] for i in range(r)]       # columns v'_0..v'_r
            chk('Lemma 3.1 proof', br(e(a1), u) == (-1)**r*det(Cp + [uN[1:]]), lambda: where + ': [e(a),u]')
            dba = d_op(dF[0], b, 0, L - 2)
            chk('Lemma 3.1 proof', det(Cp + [[b**i for i in range(r + 1)]]) == (-1)**r*cas(dba, 0, r),
                lambda: where + ": det(C'; (1,b,..))")
            # Step 3: the expansion of (3.2) for e(a1), e(a2), e(a3), e_inf before the multiplication by (-1)^(r+1)
            c = lambda i: cas(dF[i], 0, r)
            cc = lambda i, j: cas(ddF[(i, j)], 0, r)
            step3 = (a2 - a1)*cc(0, 1)*(-1)**r*c(2) - (a3 - a1)*cc(0, 2)*(-1)**r*c(1) + (-1)**r*c(0)*(a3 - a2)*cc(1, 2)
            plu = br(e(a1), e(a2))*br(e(a3), einf) - br(e(a1), e(a3))*br(e(a2), einf) + br(e(a1), einf)*br(e(a2), e(a3))
            chk('Lemma 3.1 proof', step3 == plu and iszero(step3), lambda: where + ': step 3')
            cnt += 1
ck.log('Lemma 3.1: %d random sequences (Q: 30 per r, F_p: 10 per r, r = 1..7; degenerate cases and a1 = a2 included): '
       '(3.1) for m = 0, 1, 2, (3.2), (3.3), the steps of the proof' % cnt)


# ================================================================================== Section 3.2 over Q(x), Q and F_p
def lam_coeffs(k, x):
    """-P_{k-1} = -U_{k-1} + x U_{k-2} in the basis U_0..U_{k-1}"""
    cf = [0]*k
    cf[k - 1] = -1
    if k >= 2:
        cf[k - 2] = x
    return cf


def setup(k, x, lo, hi):
    Rm = ChebModule(k, [x])
    F = Rm.U_sequence(lo, hi)
    Lam = lambda v: Rm.apply_poly_in_U(lam_coeffs(k, x), v)
    return Rm, F, Lam


def section32(k, x, x_is_symbolic, label, Lw):
    """all statements of Section 3.2 and of the proof of Proposition 3.4 for one k and one x"""
    lo, hi = -Lw - 5*k - 8, Lw + 5*k + 8
    Rm, F, Lam = setup(k, x, lo, hi)
    zero = Rm.zero
    where = '%s, k=%d' % (label, k)
    # (3.4)
    ok = all(veq(F[j + 1], Rm.add(Rm.mulX(F[j]), F[j - 1], 1, -1)) for j in range(lo + 1, hi))
    ok = ok and veq(F[0], zero) and all(veq(F[-j], [-v for v in F[j]]) for j in range(0, min(-lo, hi) + 1))
    chk('(3.4)', ok, where)
    # Lemma 3.2(i), (1.4)
    J = range(-Lw - k, Lw + k + 1)
    LF = {j: Lam(F[j]) for j in range(lo + 2*k + 3, hi - 2*k - 2)}
    chk('Lemma 3.2(i)', all(veq(LF[j], Rm.add(F[j + k + 1], F[j + k], 1, -x)) for j in J), where + ' (Lambda1)')
    chk('Lemma 3.2(i)', all(veq(LF[j], Rm.add(F[j - k - 1], F[j - k], 1, -x)) for j in J), where + ' (Lambda2)')
    chk('(1.4)', all(veq(Rm.add(F[j + 1], F[j], 1, -x), LF[j - k]) and veq(Rm.add(F[j], F[j + 1], 1, -x), LF[j + k + 1])
                     for j in J), where)
    if label == 'Q(x)' and k == 3:
        ck.neg('Lemma 3.2(i)', all(veq(LF[j], Rm.add(F[j - k], F[j - k + 1], 1, -x)) for j in J),
               '(k=3: (Lambda2) with the shift k in place of k+1)')
    # Lemma 3.2(ii), (iii)
    ok = all(veq(Lam(Lam(Rm.e(j))), Rm.add(Rm.add(Rm.e(j), Rm.e(j), 1, x*x), Rm.mulX(Rm.e(j)), 1, -x)) for j in range(k))
    chk('Lemma 3.2(ii)', ok, where)
    dL = det([Lam(Rm.e(j)) for j in range(k)])
    chk('Lemma 3.2(iii)', dL == eps(k), lambda: where + ': det Lambda = %r' % (dL,))
    # proof of Lemma 3.2
    ok = veq(Lam(F[0]), zero) and veq(Rm.add(F[k + 1], F[k], 1, -x), zero) and veq(Rm.add(F[-k - 1], F[-k], 1, -x), zero)
    mPk1 = Rm.apply_poly_in_U(lam_coeffs(k, x), Rm.e(0))                  # class of -P_{k-1}
    ok = ok and veq(Lam(F[1]), mPk1) and veq(Rm.add(F[k + 2], F[k + 1], 1, -x), mPk1) \
        and veq(Rm.add(F[-k], F[-k + 1], 1, -x), mPk1)
    Pk = lambda m: padd(U_list(m), pscal(-x, U_list(m - 1)))
    ok = ok and all(iszero(v) for v in padd(Pk(k + 1), pscal(-1, padd(pshift(Pk(k)), pscal(-1, Pk(k - 1))))))
    ok = ok and det([F[j] for j in range(-k, 0)]) == (-1)**k*(-1)**(k*(k - 1)//2)
    chk('Lemma 3.2 proof', ok, where)
    # (3.5)
    G = {m: Rm.add(F[m + 1], F[m], 1, -x) for m in range(lo, hi)}
    ok = all(veq(G[m], LF[m - k]) for m in J)
    for m in range(0, k + 3):                                                # class of P_m via its U-coordinates
        beta = to_U_basis(Pk(m))
        ok = ok and veq(G[m], Rm.apply_poly_in_U(beta, Rm.e(0)))
    ok = ok and det([G[m] for m in range(k)]) == 1
    chk('(3.5)', ok, where)
    # Theorem 1.2 proof: det_R(Lambda F_{n-k}..Lambda F_{n-1}) = det(Lambda) w(n-k)
    w = {m: det([F[m + i] for i in range(k)]) for m in range(lo, hi - k + 1)}
    chk('Theorem 1.2 proof', all(det([LF[n - k + i] for i in range(k)]) == dL*w[n - k] for n in range(0, Lw + 1)), where)
    # Proposition 3.4
    ok = all(w[l + k + 1]*w[l - k - 1] - x*x*(w[l + k]*w[l - k]) == (1 - x*x)*(w[l]*w[l]) for l in range(-Lw, Lw + 1))
    chk('Proposition 3.4', ok, where)
    if label.startswith('F_p') and k == 4 and not iszero(x) and x != 1 and x != -1:
        ck.neg('Proposition 3.4', all(w[l + k + 1]*w[l - k - 1] - x*(w[l + k]*w[l - k]) == (1 - x*x)*(w[l]*w[l])
                               for l in range(-Lw, Lw + 1)), '(%s, k=4: x in place of x^2)' % label)
    # Corollary 4.4 for M = R and f = G = d_x F
    LG = {j: Lam(G[j]) for j in range(lo + 2*k + 3, hi - 2*k - 3)}
    ok = all(veq(Rm.add(G[j + 1], G[j], 1, -x), LG[j - k]) and veq(Rm.add(G[j], G[j + 1], 1, -x), LG[j + k + 1])
             for j in J)
    g = {m: det([G[m + i] for i in range(k)]) for m in range(lo, hi - k)}
    ok = ok and all(g[l + k + 1]*g[l - k - 1] - x*x*(g[l + k]*g[l - k]) == (1 - x*x)*(g[l]*g[l])
                    for l in range(-Lw, Lw + 1))
    chk('Corollary 4.4 (M = R, f = d_x F)', ok, where)
    if iszero(x):
        ok = all(veq(F[j + k + 1], LF[j]) and veq(F[j - k - 1], LF[j]) for j in J)
        ok = ok and all(w[l + k + 1] == dL*w[l] and w[l - k - 1] == w[l + k + 1] for l in range(-Lw, Lw + 1))
        ok = ok and all(veq(Lam(Lam(Rm.e(j))), Rm.e(j)) for j in range(k)) and dL*dL == 1
        chk('Proposition 3.4 proof x=0', ok, where)
    elif not x_is_symbolic:
        xi = 1/x
        # (3.6)
        ok = all(veq(Rm.add(F[j + 1], F[j], 1, -x), LF[j - k]) for j in J)
        ok = ok and all(veq(Rm.add(F[j + 1], F[j], 1, -xi), [-xi*v for v in Rm.add(F[j], F[j + 1], 1, -x)])
                        and veq(Rm.add(F[j + 1], F[j], 1, -xi), [-xi*v for v in LF[j + k + 1]]) for j in J)
        chk('(3.6)', ok, where)
        # proof of Proposition 3.4
        dx = {j: Rm.add(F[j + 1], F[j], 1, -x) for j in range(lo, hi)}
        dxi = {j: Rm.add(F[j + 1], F[j], 1, -xi) for j in range(lo, hi)}
        d0 = {j: F[j + 1] for j in range(lo, hi)}
        dxdxi = {j: Rm.add(dxi[j + 1], dxi[j], 1, -x) for j in range(lo, hi - 1)}
        d0dxi = {j: dxi[j + 1] for j in range(lo, hi - 1)}
        d0dx = {j: dx[j + 1] for j in range(lo, hi - 1)}
        ok = all(veq(dxdxi[j], [-xi*v for v in Lam(Lam(F[j + 1]))]) for j in J)
        chk('Proposition 3.4 proof', ok, where + ': d_x d_{1/x} F')
        mx = (-x)**(-k)
        for l in range(-Lw, Lw + 1):
            m = l - 1
            C6 = lambda S: det([S[m + i] for i in range(k)])
            vals = [(C6(d0), w[l]), (C6(dxdxi), mx*dL*dL*w[l]), (C6(dx), dL*w[l - k - 1]),
                    (C6(d0dxi), mx*dL*w[l + k + 1]), (C6(dxi), mx*dL*w[l + k]), (C6(d0dx), dL*w[l - k])]
            chk('Proposition 3.4 proof', all(a == b for a, b in vals), lambda: where + ', l=%d: table' % l)
            a1, a2, a3 = 0, x, xi
            hm = (a2 - a3)*vals[0][0]*vals[1][0] + (a3 - a1)*vals[2][0]*vals[3][0] + (a1 - a2)*vals[4][0]*vals[5][0]
            disp = mx*dL*dL*((x - xi)*w[l]**2 + xi*w[l - k - 1]*w[l + k + 1] - x*w[l + k]*w[l - k])
            chk('Proposition 3.4 proof', hm == disp and iszero(disp), lambda: where + ', l=%d: displayed identity' % l)
            # Remark 3.5: [e(x), e(1/x)] for the window v_i = F_{l-1+i}
            C = [[F[m + j][i] for j in range(k + 2)] for i in range(k)]
            br = det(C + [[x**i for i in range(k + 2)], [xi**i for i in range(k + 2)]])
            chk('Remark 3.5', br == (xi - x)*C6(dxdxi), lambda: where + ', l=%d' % l)


for k in range(1, 9):
    section32(k, X, True, 'Q(x)', 3*k + 8)
ck.log('Section 3.2 over Q(x) (x indeterminate), 1<=k<=8, |l|, |j| <= 3k+8: (3.4), Lemma 3.2, its proof, (3.5), (1.4), '
       'Theorem 1.2 proof, Proposition 3.4, Corollary 4.4 for f = d_x F')
for x0 in (Fr(3), Fr(-2, 5), Fr(7, 4), Fr(1), Fr(-1)):
    for k in range(1, 7):
        section32(k, x0, False, 'x=%s' % x0, 2*k + 5)
ck.log('Section 3.2 for x = 3, -2/5, 7/4, 1, -1 and 1<=k<=6, |l| <= 2k+5: also (3.6), the table and the displayed '
       'identity of the proof of Proposition 3.4, Remark 3.5')
rnd = random.Random(7)
for k in range(1, 7):
    for x0 in [GF(0, PR), GF(1, PR), GF(-1, PR)] + [GF(rnd.randrange(2, PR - 1), PR) for _ in range(3)]:
        section32(k, x0, False, 'F_p x=%d' % x0.v, 2*k + 5)
ck.log('Section 3.2 over F_%d for x = 0, 1, -1 and three random x, 1<=k<=6, |l| <= 2k+5 (x = 0: the special case of '
       'the proof of Proposition 3.4)' % PR)

# ================================================================================== Lemma 3.3 against path counting
for k in range(1, 6):
    Rm, F, Lam = setup(k, X, -2, 3*k + 16)
    for c0 in (0, 2):
        N = 2*k + 12
        a = cigler_table(2*N, X, c0)
        D = hankel_seq_dets(lambda r: a[r][k], N)
        for n in range(0, N + 1):
            g = det([Rm.add(F[n + i + 1], F[n + i], 1, -X) for i in range(k)])
            chk('Lemma 3.3', D[n] == (-1)**(n*k)*g, lambda: 'k=%d, c=%d, n=%d' % (k, c0, n))
ck.log('Lemma 3.3: D_{k,n}(x,c) = (-1)^(nk) Cas_n(d_x F) for k<=5, c = 0, 2, n<=2k+12 (x indeterminate)')

sys.exit(0 if ck.finish() else 1)


==> anc/s3_yu_comparison.py <==
# s3_yu_comparison.py -- exact verification of the statements of this paper about the proof in [Yu] of the bilinear
# identity (1.3) (Remark 3.5, including its statement that windows of rank less than k occur), with x rational (and x
# an indeterminate where stated).  The proof in [Yu] is not part of the paper; these checks support the description
# given in Remark 3.5.  Some details checked here (for instance that the coefficient 1-x^2 appears as -Q(x)) belong
# to the proof in [Yu, Section 3.5] and are not stated in the paper.  The divisibility proof of (4.13) given at the
# end of Remark 3.5 is checked in s4_spectral.py.
# Pure Python 3 (standard library only), exact arithmetic (ints, Fractions, polynomials); no floating point.
# Run:  python3 -I s3_yu_comparison.py     (needs lib.py in the same directory)
#
# Objects (k >= 1).  U_m (m in Z): U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1};  P_m = U_m - x U_{m-1};
# R = Q(x)[X]/(P_k);  F_j (j in Z) = class of U_{j-1}, with coordinates in the basis F_1..F_k (the classes of
# U_0..U_{k-1});  w(m) = det of the k x k matrix with rows F_m, ..., F_{m+k-1};  Lambda = multiplication by
# -P_{k-1} on R;  eps_k = (-1)^(k(k+1)/2);  Q(t) = t^(2k+2) - x t^(2k+1) + x t - 1.
# Window l:  v_i = F_{l-1+i} (0 <= i <= k+1);  C = the k x (k+2) matrix whose i-th column is the coordinate
# vector of v_i;  [i,j] (i < j) = determinant of C with the columns i and j deleted.
#
# Tags (they name statements of the paper by their printed numbers; x indeterminate in part 1 and part 3, rational x
# in {3, -2/5, 7/4, -5, 2/3} in part 2):
#   [Section 4.3 Q_P for P=P_k] t^(-k-1) Q(t) = (t - 1/t) P_k(t + 1/t) as Laurent polynomials (i.e. Q_{P_k} = Q)
#   [Remark 3.5 window relation] F_{j+2k+2} - x F_{j+2k+1} + x F_{j+1} - F_j = 0 in R (the relation behind the
#                               divisibility by Q(t) in [Yu])
#   [Lemma 3.2(i)], [Lemma 3.2(iii)]  (Lambda1), (Lambda2) and det Lambda = eps_k, again with x indeterminate
#   [Remark 7.2 ...]            (P_{k+1} - P_{k-1})/2 = -P_{k-1} in R, and t^(k+1) - x t^k + t^(-k-1) - x t^(-k) =
#                               (P_{k+1} - P_{k-1})(t + 1/t)  (mu(t) + mu(1/t) of Remark 7.2)
#   [aux F_j]                   the classes F_j by reduction of U_{j-1} agree with lib.ChebModule
#   for every window l (determinants of families of vectors = determinants of the coordinate rows):
#   [Remark 3.5 Delta]          with Delta_1 = det(v_1 - x v_2, ..., v_k - x v_{k+1}), Delta_2 = det(v_1 - x v_0, ...),
#                               Delta_3 = det(v_0 - x v_1, ...), Delta_4 = det(v_2 - x v_1, ...), Delta_0 = det(v_1..v_k):
#                               Delta_0 = w(l) = [0,k+1]; Delta_1 = eps_k w(l+k+1), Delta_2 = eps_k w(l-k-1),
#                               Delta_3 = eps_k w(l+k), Delta_4 = eps_k w(l-k) (this is where (Lambda1), (Lambda2) enter);
#                               and the expansions Delta_1 = sum_m (-x)^(k+1-m) [0,m], etc. (Lemma 2.6)
#   [Remark 3.5 rank<k]         if rank C < k ("windows of rank less than k"), all [i,j] and Delta_0..Delta_4 vanish
#   [Remark 3.5 kernel]         if rank C = k: gamma, eta = a basis of the two-dimensional kernel of the window;
#                               g_i = (gamma_i, eta_i); g(tau) = (gamma(tau), eta(tau)); checked for two bases:
#                               [i,j] = kappa (-1)^(i+j) det(g_i,g_j) for a single kappa;  Delta_1 = kappa (-1)^(k+1)
#                               x^(k+1) det(g_0, g(1/x)), Delta_2 = kappa (-1)^(k+1) det(g(x), g_{k+1}),
#                               Delta_3 = -kappa x^k det(g(1/x), g_{k+1}), Delta_4 = -kappa x^(-1) det(g_0, g(x)),
#                               Delta_0 = kappa (-1)^(k+1) det(g_0, g_{k+1});  Delta_1 Delta_2 - x^2 Delta_3 Delta_4 =
#                               kappa^2 x^(k+1) det(g_0,g_{k+1}) det(g(x),g(1/x)) (three-term Pluecker relation in K^2)
#   [Remark 3.5 divisibility]   t^(l-1) gamma(t) - t^(1-l) gamma(1/t) (and the same for eta) is divisible by Q(t), and
#                               gamma(t) eta(1/t) - eta(t) gamma(1/t) = -det(g_0,g_{k+1}) t^(-k-1) Q(t), a Laurent
#                               polynomial with exponents in [-(k+1), k+1];  det(g(x), g(1/x)) = (1-x^2) x^(-k-1)
#                               det(g_0, g_{k+1}), i.e. the coefficient 1-x^2 appears as -Q(x)
#   [Remark 3.5 result]         Delta_1 Delta_2 - x^2 Delta_3 Delta_4 = (1-x^2) Delta_0^2 for every window
#   [Remark 3.5 degenerate windows] (Remark 3.5: windows of rank less than k do occur; [Yu, Remark 4.2]) windows with
#                               rank C < k over Q(x) occur: for k >= 3 every window with -k+2 <= l <= -1 is degenerate;
#                               none for k = 1, 2 and only l = -1 for k = 3 in the range -4k-1 <= l <= 6k+1; for each
#                               4 <= k <= 8 there are degenerate windows with l >= 1 (the smallest is l = 3); for k = 4
#                               they are exactly l = -6, -2, -1, 3 in -17 <= l <= 25; l is degenerate iff 1-k-l is.
#                               Decision procedure (rigorous): if C has rank k at x = 3, some minor [i,j] is a non-zero
#                               polynomial; otherwise all minors [i,j] are computed in Z[x].
#   [NEG Remark 3.5 result]     negative control: the identity of [Remark 3.5 result] with (1+x^2) in place of (1-x^2)
#                               fails for some window.
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import time
import random

ck = Checker('s3_yu_comparison')
T0 = time.time()
rng = random.Random(20261119)
NEGHOLD = [True]

# ------------------------------------------------------------------ ranges
K_MAX = 8                                                  # part 2: 1 <= k <= K_MAX
XS = [Fr(3), Fr(-2, 5), Fr(7, 4), Fr(-5), Fr(2, 3)]        # rational values of x


def L_RANGE(k):                                            # windows -3k-4 <= l <= 3k+20
    return -3*k - 4, 3*k + 20


K_SYM = 12                                                 # [L1], [L4], [LAM] with x indeterminate: k <= K_SYM
K_DEG = 8                                                 # [DEG]: 1 <= k <= K_DEG, windows -4k-1 <= l <= 6k+1

# ------------------------------------------------------------------ bookkeeping
tags = {}
shown = {}


def chk(tag, cond, msg=None):
    """one individual check (counted by the Checker and per tag); msg is a function returning the failure text"""
    t = tags.setdefault(tag, [0, 0])
    t[0] += 1
    if ck(cond):
        return True
    t[1] += 1
    shown[tag] = shown.get(tag, 0) + 1
    if shown[tag] <= 5:
        print('   FAILED [%s]: %s' % (tag, msg() if msg else ''), flush=True)
    return False


def el():
    return '%.1fs' % (time.time() - T0)


# ------------------------------------------------------------------ helpers
class Laurent:
    """Laurent polynomial in t: d = {exponent: non-zero coefficient}"""
    __slots__ = ('d',)

    def __init__(self, d=()):
        self.d = {e: v for e, v in dict(d).items() if not iszero(v)}

    @staticmethod
    def lift(v):
        return v if isinstance(v, Laurent) else Laurent({0: v})

    def __eq__(self, o):
        return self.d == Laurent.lift(o).d

    def __ne__(self, o):
        return not self == o

    def __neg__(self):
        return Laurent({e: -v for e, v in self.d.items()})

    def __add__(self, o):
        r = dict(self.d)
        for e, v in Laurent.lift(o).d.items():
            r[e] = r[e] + v if e in r else v
        return Laurent(r)
    __radd__ = __add__

    def __sub__(self, o):
        return self + (-Laurent.lift(o))

    def __rsub__(self, o):
        return Laurent.lift(o) - self

    def __mul__(self, o):
        r = {}
        for e1, v1 in self.d.items():
            for e2, v2 in Laurent.lift(o).d.items():
                r[e1 + e2] = r[e1 + e2] + v1*v2 if e1 + e2 in r else v1*v2
        return Laurent(r)
    __rmul__ = __mul__

    def __repr__(self):
        return 'Laurent(%r)' % (sorted(self.d.items()),)


def U_two_sided(lo, hi):
    """{m: coefficient list of U_m} for lo <= m <= hi, from U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1}"""
    U = {-1: [0], 0: [1]}
    for m in range(0, hi):
        U[m + 1] = padd(pshift(U[m]), pscal(-1, U[m - 1]))
    for m in range(-1, lo, -1):
        U[m - 1] = padd(pshift(U[m]), pscal(-1, U[m + 1]))
    return U


def d2(u, v):
    """det(u, v) for u, v in K^2"""
    return u[0]*v[1] - u[1]*v[0]


def at(coeffs, tau):
    """sum_i coeffs[i] tau^i"""
    r = 0
    for a in reversed(coeffs):
        r = r*tau + a
    return r


def setup(k, x, jlo, jhi):
    """U_m, P_k, and the coordinate vectors F_j (jlo <= j <= jhi) of U_{j-1} modulo P_k in the basis U_0..U_{k-1}"""
    U = U_two_sided(jlo - 3, max(jhi, k + 1) + 1)
    Pk = padd(U[k], pscal(-x, U[k - 1]))
    Ub = [U[i] for i in range(k)]
    F = {j: coords(U[j - 1], Pk, Ub) for j in range(jlo, jhi + 1)}
    return U, Pk, Ub, F


def general_checks(k, x, U, Pk, Ub, F, jlo, jhi, sym):
    """[L1], [L4], [LAM], [F] for one k and one x (a rational number, or the indeterminate lib.X if sym)"""
    eps = (-1)**(k*(k + 1)//2)
    t, tinv = Laurent({1: 1}), Laurent({-1: 1})
    y = t + tinv
    # [L1]
    lhs = Laurent({k + 1: 1, k: -x, -k: x, -k - 1: -1})        # t^(-k-1) Q(t)
    rhs = (t - tinv)*peval(Pk, y)
    chk('Section 4.3 Q_P for P=P_k', lhs == rhs, lambda: 'k=%d, x=%r: %r vs %r' % (k, x, lhs, rhs))
    # [F]
    Fm = ChebModule(k, [x]).U_sequence(jlo, jhi)
    for j in range(jlo, jhi + 1):
        chk('aux F_j', veq(F[j], Fm[j]), lambda: 'k=%d, x=%r, j=%d' % (k, x, j))
    # [L4]
    for j in range(jlo, jhi - 2*k - 1):
        z = [a - x*b + x*c - d for a, b, c, d in zip(F[j + 2*k + 2], F[j + 2*k + 1], F[j + 1], F[j])]
        chk('Remark 3.5 window relation', all(iszero(e) for e in z), lambda: 'k=%d, x=%r, j=%d: %r' % (k, x, j, z))
    # [LAM]: Lambda = multiplication by -P_{k-1} = -U_{k-1} + x U_{k-2}
    mP = padd(pscal(-1, U[k - 1]), pscal(x, U[k - 2]))

    def Lam(j):
        return coords(pmul(mP, U[j - 1]), Pk, Ub)
    for j in range(jlo + k + 1, jhi - k):
        LF = Lam(j)
        r1 = [a - x*b for a, b in zip(F[j + k + 1], F[j + k])]
        r2 = [a - x*b for a, b in zip(F[j - k - 1], F[j - k])]
        chk('Lemma 3.2(i)', veq(LF, r1), lambda: 'k=%d, x=%r, j=%d: %r vs %r' % (k, x, j, LF, r1))
        chk('Lemma 3.2(i)', veq(LF, r2), lambda: 'k=%d, x=%r, j=%d: %r vs %r' % (k, x, j, LF, r2))
    dl = det([Lam(j) for j in range(1, k + 1)])                # matrix of Lambda in the basis F_1..F_k
    chk('Lemma 3.2(iii)', dl == eps, lambda: 'k=%d, x=%r: det Lambda = %r, eps_k = %d' % (k, x, dl, eps))
    Pkp = padd(U[k + 1], pscal(-x, U[k]))                      # P_{k+1}
    Pkm = padd(U[k - 1], pscal(-x, U[k - 2]))                  # P_{k-1}
    half = pscal(Fr(1, 2), padd(Pkp, pscal(-1, Pkm)))          # (P_{k+1} - P_{k-1})/2
    chk('Remark 7.2 -P_{k-1} = (P_{k+1}-P_{k-1})/2 mod P_k', veq(coords(half, Pk, Ub), coords(pscal(-1, Pkm), Pk, Ub)), lambda: 'k=%d, x=%r' % (k, x))
    theta = Laurent({k + 1: 1, k: -x, -k - 1: 1, -k: -x})
    th2 = peval(padd(Pkp, pscal(-1, Pkm)), y)
    chk('Remark 7.2 mu(t)+mu(1/t)', theta == th2, lambda: 'k=%d, x=%r: %r vs %r' % (k, x, theta, th2))


# ================================================================== part 1: [L1], [L4], [LAM] with x indeterminate
print('--- part 1: Q_P for P=P_k, window relation, Lambda, Remark 7.2 relations, F_j; x an indeterminate', flush=True)
for k in range(1, K_SYM + 1):
    jlo, jhi = -4*k - 6, 5*k + 22
    U, Pk, Ub, F = setup(k, X, jlo, jhi)
    general_checks(k, X, U, Pk, Ub, F, jlo, jhi, True)
    print('k=%2d: Q_P; window relation for %d<=j<=%d; (Lambda1), (Lambda2) for %d<=j<=%d; det Lambda, Remark 7.2; F_j for '
          '%d<=j<=%d   (%s)' % (k, jlo, jhi - 2*k - 2, jlo + k + 1, jhi - k - 1, jlo, jhi, el()), flush=True)

# ================================================================== part 2: all steps for rational x
print('--- part 2: all steps of the proof for x in {%s}' % ', '.join(str(v) for v in XS), flush=True)
ndeg_total = 0
for k in range(1, K_MAX + 1):
    eps = (-1)**(k*(k + 1)//2)
    llo, lhi = L_RANGE(k)
    jlo, jhi = llo - k - 2, lhi + 2*k + 1                      # indices j of the F_j that are needed
    line = []
    for x in XS:
        U, Pk, Ub, F = setup(k, x, jlo, jhi)
        general_checks(k, x, U, Pk, Ub, F, jlo, jhi, False)
        w = {m: det([F[m + i] for i in range(k)]) for m in range(jlo, jhi - k + 2)}
        Qp = Poly([-1, x] + [0]*(2*k - 1) + [-x, 1])           # Q(t) = t^(2k+2) - x t^(2k+1) + x t - 1
        tQ = Laurent({k + 1: 1, k: -x, -k: x, -k - 1: -1})     # t^(-k-1) Q(t)
        ndeg = 0
        for l in range(llo, lhi + 1):
            v = [F[l - 1 + i] for i in range(k + 2)]
            C = [[v[i][r] for i in range(k + 2)] for r in range(k)]
            br = {}
            for i in range(k + 2):
                for j in range(i + 1, k + 2):
                    cols = [c for c in range(k + 2) if c != i and c != j]
                    br[(i, j)] = det([[C[r][c] for c in cols] for r in range(k)])
            # ---- [D]
            D1 = det([[a - x*b for a, b in zip(v[i], v[i + 1])] for i in range(1, k + 1)])
            D2 = det([[a - x*b for a, b in zip(v[i], v[i - 1])] for i in range(1, k + 1)])
            D3 = det([[a - x*b for a, b in zip(v[i], v[i + 1])] for i in range(0, k)])
            D4 = det([[a - x*b for a, b in zip(v[i + 1], v[i])] for i in range(1, k + 1)])
            D0 = det([v[i] for i in range(1, k + 1)])
            here = 'k=%d, x=%s, l=%d' % (k, x, l)
            chk('Remark 3.5 Delta', D0 == w[l], lambda: '%s: Delta_0 = %r, w(l) = %r' % (here, D0, w[l]))
            chk('Remark 3.5 Delta', D0 == br[(0, k + 1)], lambda: '%s: Delta_0 = %r, [0,k+1] = %r' % (here, D0, br[(0, k + 1)]))
            # ---- [1a]
            chk('Remark 3.5 Delta', D1 == eps*w[l + k + 1], lambda: '%s: Delta_1 = %r, eps w(l+k+1) = %r' % (here, D1, eps*w[l + k + 1]))
            chk('Remark 3.5 Delta', D2 == eps*w[l - k - 1], lambda: '%s: Delta_2 = %r, eps w(l-k-1) = %r' % (here, D2, eps*w[l - k - 1]))
            chk('Remark 3.5 Delta', D3 == eps*w[l + k], lambda: '%s: Delta_3 = %r, eps w(l+k) = %r' % (here, D3, eps*w[l + k]))
            chk('Remark 3.5 Delta', D4 == eps*w[l - k], lambda: '%s: Delta_4 = %r, eps w(l-k) = %r' % (here, D4, eps*w[l - k]))
            # ---- [1b]
            s1 = sum((-x)**(k + 1 - m)*br[(0, m)] for m in range(1, k + 2))
            s2 = sum((-x)**m*br[(m, k + 1)] for m in range(0, k + 1))
            s3 = sum((-x)**(k - m)*br[(m, k + 1)] for m in range(0, k + 1))
            s4 = sum((-x)**(m - 1)*br[(0, m)] for m in range(1, k + 2))
            chk('Remark 3.5 Delta', D1 == s1, lambda: '%s: Delta_1 = %r, sum = %r' % (here, D1, s1))
            chk('Remark 3.5 Delta', D2 == s2, lambda: '%s: Delta_2 = %r, sum = %r' % (here, D2, s2))
            chk('Remark 3.5 Delta', D3 == s3, lambda: '%s: Delta_3 = %r, sum = %r' % (here, D3, s3))
            chk('Remark 3.5 Delta', D4 == s4, lambda: '%s: Delta_4 = %r, sum = %r' % (here, D4, s4))
            # ---- [T]
            lhsT = D1*D2 - x*x*D3*D4
            chk('Remark 3.5 result', lhsT == (1 - x*x)*D0*D0, lambda: '%s: lhs %r, rhs %r' % (here, lhsT, (1 - x*x)*D0*D0))
            if k == 3:
                NEGHOLD[0] = NEGHOLD[0] and lhsT == (1 + x*x)*D0*D0
            rank, ker = rank_and_kernel(C)
            if rank < k:
                # ---- [RK]
                ndeg += 1
                chk('Remark 3.5 rank<k', all(b == 0 for b in br.values()), lambda: '%s: rank %d, minors %r' % (here, rank, br))
                chk('Remark 3.5 rank<k', D0 == 0 and D1 == 0 and D2 == 0 and D3 == 0 and D4 == 0,
                    lambda: '%s: rank %d, Deltas %r' % (here, rank, (D0, D1, D2, D3, D4)))
                continue
            assert rank == k and len(ker) == 2
            while True:                                        # a random change of basis of the kernel
                ma, mb, mc, md = [Fr(rng.randint(-5, 5), rng.randint(1, 4)) for _ in range(4)]
                if ma*md - mb*mc != 0:
                    break
            bases = [(ker[0], ker[1]),
                     ([ma*p + mb*q for p, q in zip(ker[0], ker[1])], [mc*p + md*q for p, q in zip(ker[0], ker[1])])]
            for gam, eta in bases:
                g = [(gam[i], eta[i]) for i in range(k + 2)]
                # ---- [KAP]
                pair = next(((i, j) for i in range(k + 2) for j in range(i + 1, k + 2) if d2(g[i], g[j]) != 0), None)
                if not chk('Remark 3.5 kernel', pair is not None, lambda: '%s: all det(g_i,g_j) vanish' % here):
                    continue
                kappa = (-1)**(pair[0] + pair[1])*Fr(br[pair])/d2(g[pair[0]], g[pair[1]])
                for i in range(k + 2):
                    for j in range(i + 1, k + 2):
                        chk('Remark 3.5 kernel', br[(i, j)] == kappa*(-1)**(i + j)*d2(g[i], g[j]),
                            lambda: '%s: [%d,%d] = %r, kappa = %r' % (here, i, j, br[(i, j)], kappa))
                # ---- [G]
                gx = (at(gam, x), at(eta, x))                  # g(x)
                gi = (at(gam, 1/x), at(eta, 1/x))              # g(1/x)
                g0, gl = g[0], g[k + 1]
                sg = (-1)**(k + 1)
                chk('Remark 3.5 kernel', D1 == kappa*sg*x**(k + 1)*d2(g0, gi), lambda: '%s: Delta_1' % here)
                chk('Remark 3.5 kernel', D2 == kappa*sg*d2(gx, gl), lambda: '%s: Delta_2' % here)
                chk('Remark 3.5 kernel', D3 == -kappa*x**k*d2(gi, gl), lambda: '%s: Delta_3' % here)
                chk('Remark 3.5 kernel', D4 == -kappa/x*d2(g0, gx), lambda: '%s: Delta_4' % here)
                chk('Remark 3.5 kernel', D0 == kappa*sg*d2(g0, gl), lambda: '%s: Delta_0' % here)
                # ---- [PL]
                bracket = d2(g0, gi)*d2(gx, gl) - d2(g0, gx)*d2(gi, gl)
                chk('Remark 3.5 kernel', lhsT == kappa**2*x**(k + 1)*bracket, lambda: '%s: bracket form' % here)
                chk('Remark 3.5 kernel', bracket == d2(g0, gl)*d2(gx, gi), lambda: '%s: Pluecker relation' % here)
                chk('Remark 3.5 kernel', lhsT == kappa**2*x**(k + 1)*d2(g0, gl)*d2(gx, gi), lambda: '%s: final form' % here)
                # ---- [DIV]
                e = max(abs(l - 1), abs(l + k))                # t^e clears the negative exponents
                for name, co in (('gamma', gam), ('eta', eta)):
                    num = [0]*(2*e + 1)                        # t^e (t^(l-1) co(t) - t^(1-l) co(1/t))
                    for i in range(k + 2):
                        num[e + (l - 1 + i)] += co[i]
                        num[e - (l - 1 + i)] -= co[i]
                    rem = Poly(num).divmod(Qp)[1]
                    chk('Remark 3.5 divisibility', not rem, lambda: '%s: %s, remainder %r' % (here, name, rem))
                Phi = (Laurent({i: gam[i] for i in range(k + 2)})*Laurent({-i: eta[i] for i in range(k + 2)})
                       - Laurent({i: eta[i] for i in range(k + 2)})*Laurent({-i: gam[i] for i in range(k + 2)}))
                chk('Remark 3.5 divisibility', Phi == tQ*(-d2(g0, gl)), lambda: '%s: Phi = %r' % (here, Phi))
                # ---- [ATX]
                chk('Remark 3.5 divisibility', d2(gx, gi) == (1 - x*x)*d2(g0, gl)/x**(k + 1),
                    lambda: '%s: %r vs %r' % (here, d2(gx, gi), (1 - x*x)*d2(g0, gl)/x**(k + 1)))
        ndeg_total += ndeg
        line.append('x=%s: %d' % (x, ndeg))
    print('k=%d: windows %d<=l<=%d (%d windows for each x): Delta, result; rank<k for the windows of rank < k '
          '(number: %s); kernel, divisibility for the others; also Q_P, window relation, Lambda, F_j   (%s)'
          % (k, llo, lhi, lhi - llo + 1, ', '.join(line), el()), flush=True)
print('windows of rank < k met in part 2: %d' % ndeg_total, flush=True)

ok_neg = chk('NEG Remark 3.5 result', not NEGHOLD[0], lambda: 'the wrong variant holds')
print('negative control [Remark 3.5 result] (k=3: 1+x^2 in place of 1-x^2): the wrong variant %s' % ('fails, as it should' if ok_neg else 'HOLDS (error)'))

# ================================================================== part 3: [DEG], x indeterminate
print('--- part 3: degenerate windows, x an indeterminate', flush=True)
deg_sets = {}
for k in range(1, K_DEG + 1):
    llo, lhi = -4*k - 1, 6*k + 1
    F = ChebModule(k, [X]).U_sequence(llo - 1, lhi + k)       # ([F] of part 1 compares these with the definition)
    degenerate, unlucky = [], 0
    for l in range(llo, lhi + 1):
        C = [[F[l - 1 + i][r] for i in range(k + 2)] for r in range(k)]
        C3 = [[Poly.lift(e)(3) for e in row] for row in C]     # specialization x = 3
        if rank_and_kernel(C3)[0] == k:
            continue                                           # some minor is non-zero at x = 3: non-degenerate
        allzero = True
        for i in range(k + 2):
            for j in range(i + 1, k + 2):
                cols = [c for c in range(k + 2) if c != i and c != j]
                if not iszero(det([[C[r][c] for c in cols] for r in range(k)])):
                    allzero = False
        if allzero:
            degenerate.append(l)
        else:
            unlucky += 1
    deg_sets[k] = degenerate
    ds = set(degenerate)
    chk('Remark 3.5 degenerate windows', all(((1 - k - l) in ds) == (l in ds) for l in range(llo, lhi + 1) if llo <= 1 - k - l <= lhi),
        lambda: 'k=%d' % k)
    print('k=%2d: %d of the %d windows with %d<=l<=%d are degenerate: l = %s%s   (%s)'
          % (k, len(degenerate), lhi - llo + 1, llo, lhi, ', '.join(str(l) for l in degenerate) or 'none',
             '' if unlucky == 0 else '; %d non-degenerate windows have rank < k at x = 3' % unlucky, el()), flush=True)
for k in range(3, K_DEG + 1):
    for l in range(-k + 2, 0):
        chk('Remark 3.5 degenerate windows', l in deg_sets[k], lambda: 'k=%d: the window l=%d is not degenerate' % (k, l))
chk('Remark 3.5 degenerate windows', deg_sets[1] == [], lambda: 'k=1: degenerate windows %r' % deg_sets[1])
chk('Remark 3.5 degenerate windows', deg_sets[2] == [], lambda: 'k=2: degenerate windows %r' % deg_sets[2])
chk('Remark 3.5 degenerate windows', deg_sets[3] == [-1], lambda: 'k=3: degenerate windows %r' % deg_sets[3])
for k in range(4, K_DEG + 1):
    pos = [l for l in deg_sets[k] if l >= 1]
    chk('Remark 3.5 degenerate windows', len(pos) > 0 and min(pos) == 3, lambda: 'k=%d: degenerate windows with l>=1: %r' % (k, pos))
chk('Remark 3.5 degenerate windows', deg_sets[4] == [-6, -2, -1, 3], lambda: 'k=4: degenerate windows %r' % deg_sets[4])
print('degenerate windows: all windows -k+2<=l<=-1 for k = 3..%d; none / only l=-1 for k = 1, 2, 3; smallest l>=1 is 3 for k = 4..%d; the set for k = 4; symmetry l <-> 1-k-l for k = 1..%d   (%s)'
      % (K_DEG, K_DEG, K_DEG, el()), flush=True)

# ================================================================== summary
print('--- ranges used')
print('part 1 (x indeterminate): 1<=k<=%d;  part 2: 1<=k<=%d, x in {%s}, windows -3k-4<=l<=3k+20;  part 3: 1<=k<=%d, '
      'windows -4k-1<=l<=6k+1' % (K_SYM, K_MAX, ', '.join(str(v) for v in XS), K_DEG))
print('--- checks per tag')
for tag in sorted(tags):
    print('[%s] %d checks, %d failures' % (tag, tags[tag][0], tags[tag][1]))
print('total time %s' % el())
ok = ck.summary()
sys.exit(0 if ok else 1)


==> anc/s4_moment_functionals.py <==
# s4_moment_functionals.py -- exact verification of Theorem 4.5 ((4.6)-(4.9)) and Remark 4.6 (Section 4.2), with the
# Hankel determinants computed from the definition (path counting, then determinants).
# Arithmetic in Z[x], Z[x,y], Z[x,y,c] and Q; no floating point.  Pure Python 3 (standard library only).
# Run:  python3 -I s4_moment_functionals.py     (needs lib.py in the same directory)
#
# Tags name statements of the paper by their printed numbers.
#
# Notation.  Weights s_0, s_1, ... and lambda_1, lambda_2, ...; a_{n,j} the weighted Motzkin numbers (level steps at
# height h: s_h, down-steps from height h: lambda_h, up-steps 1); L(X^n) = a_{n,0}; p_0 = 1, p_1 = X - s_0,
# p_{m+1} = (X - s_m) p_m - lambda_m p_{m-1};  h_m = lambda_1 ... lambda_m (called kappa_m in the code).
# Theorem 4.5: k >= 1, N >= 0, s_n = 0 and lambda_n = 1 for all n > N;  b_n = L(X^n (U_k - x U_{k-1})),
# H_n = det(b_{i+j})_{0<=i,j<n};  then (*) H_n H_{n-2k-2} - x^2 H_{n-1} H_{n-2k-1} = (1-x^2) H_{n-k-1}^2, i.e. (4.6),
# for all n >= 2k+2+max(0, N - floor(k/2)).  In the code n0 = N+1 (the smallest index from which s_n = 0, lambda_n = 1).
#
# (B)  [Theorem 4.5 (4.6)], [Remark 4.6(a)]: (*) is tested for every n with 2k+2 <= n <= nmax, the smallest n from which
#      (*) holds up to nmax is printed, and the check is that it is at most 2k+2+max(0, N - floor(k/2)).  Families
#      (x always an indeterminate):
#        1. s = (x,0,0,...), lambda = 1 (N = 0), k <= 4: here b_n = a_{n,k}(x,0) ([Theorem 4.5 b_n = a_{n,k}], the
#           remark after Theorem 4.5), so this is Theorem 1.1;
#        2. s = 0, lambda = 1 (N = 0), k <= 5: b_n = a_{n,k} - x a_{n,k-1} with the ballot numbers a_{n,j};
#        3. s = (y,0,0,...), lambda = 1, y a second indeterminate (N = 0), k <= 3;
#        4. s = 0, lambda = (2,1,1,...) (N = 1), k <= 4;
#        5. three random cases s = (s_0..s_{r-1},0,..), lambda = (lambda_1..lambda_r,1,..), r = 1, 2, 3, k <= 3;
#        6. [Remark 4.6(a)] constant diagonal: s = (c+y,c,c,...), lambda = 1 and the factor P_k(X-c) = U_k(X-c) -
#           x U_{k-1}(X-c), with x, y, c indeterminates (N = 0), k <= 2.
# (C)  [Theorem 4.5 proof (4.7)]: the Christoffel-type formula (2.4) for random integer weights and random monic f of degree
#      1..4 (this is (4.7) for f = P_k): det(L(X^{i+j} f)) = (-1)^{nd} h_0..h_{n-1} det_f(p_n..p_{n+d-1}), n <= 6.
# (D)  [Theorem 4.5 proof (4.8)]: N = 1..3, rational x, R = Q[X]/(U_k - x U_{k-1}), (f_j) the solution of
#      f_{j+1} = X f_j - f_{j-1} in R with f_j = class of p_j for j >= N, Theta = h_N, theta = h_0..h_{N-1}/Theta^N:
#      H_m = (-1)^{mk} theta Theta^m Cas_m(f) for all m >= max(0, N - floor(k/2)), and [Remark 4.6(b) range of (4.8)] for
#      all m >= max(0, N - ceil(k/2)) if s_N = 0.  k = 1..5, random non-zero integer weights (s_N = 0 in half of the
#      cases), m <= N+6.  Control: below the stated range the relation fails in every case.
# (W)  [Theorem 4.5 proof (4.9)]: with f'_N = p_N, f'_{N+1} = p_{N+1} and f'_{j-1} = X f'_j - f'_{j+1} (as polynomials;
#      their classes are the f_j), f'_{N-i} = lambda^(i) p_{N-i} + (combination of p_{N-i+1}, ..., p_{N+i-1}) for
#      0 <= i <= N, lambda^(i) = lambda_N ... lambda_{N-i+1};  f_{N-1} = lambda_N p_{N-1} + s_N p_N;  lambda^(i) h_{N-i}
#      = h_N; lambda^(1)...lambda^(i0) = Theta^{N-m}/(h_m...h_{N-1}) for m = N-i0;  [Remark 4.6(b) span]: if s_N = 0
#      (N >= 1) the coefficient of p_{N+i-1} vanishes for i >= 1.  Random weights, N = 1..5.
# (B2) [Theorem 4.5 (4.6)] for larger k and rational x: k = 4..7, three random cases as in (B)5 (bound
#      2k+2+max(0, N - floor(k/2))) and s = (y,0,0,...) with random rational y (N = 0: (*) for all n >= 2k+2).
#      [NEG Theorem 4.5 (4.6)]: for the factor U_k - x U_{k-1} + U_{k-2}/7 the statement "(*) holds for all n >= 2k+2 in the
#      tested range" is false.
# (R)  [Theorem 4.5 (4.6) range], [Remark 4.6(b) sharpness]: 56 random cases (k = 1..7, N = 1..4, with s_N = 0 and
#      s_N != 0, the other weights random non-zero integers, lambda_1..lambda_N in {-3, -2, 2, 3} (so lambda_N != 1 and
#      N is minimal), x rational, nmax = 2k+2+N+5): (*) holds from 2k+2+max(0, N -
#      floor(k/2)) on, and the smallest n from which (*) holds is exactly 2k+2+max(0, N - floor(k/2)) if s_N != 0 and
#      exactly 2k+2+max(0, N - ceil(k/2)) if s_N = 0 (the observation of Remark 4.6(b)).
#
# Random data: random.Random(2026) in (B), (C), (D); random.Random(77) in (B2); random.Random(5) in (R);
# random.Random(9) in (W).
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random
from fractions import Fraction as Fr

ck = TagChecker('s4_moment_functionals')


def hankel_dets_of_factor(P, s, lam, nmax):
    """[H_n for n = 0..nmax] with H_n = det( L(X^{i+j} P(X)) )_{0<=i,j<n}; the polynomial P is given by the list of
    its coefficients (constant term first), the functional L by the weight functions s(j), lam(j)"""
    mu = [row[0] for row in table(2*nmax + len(P), s, lam)]           # mu[n] = L(X^n) = a_{n,0}
    b = [sum(P[j]*mu[n+j] for j in range(len(P))) for n in range(2*nmax)]
    return hankel_dets(b, nmax)


def first_n(H, k, x):
    """the smallest n >= 2k+2 such that (*) H_m H_{m-2k-2} - x^2 H_{m-1} H_{m-2k-1} = (1-x^2) H_{m-k-1}^2 holds for all
    m with n <= m <= nmax = len(H)-1;  None if (*) fails for m = nmax"""
    nmax = len(H) - 1
    ok = {n: H[n]*H[n-2*k-2] - x**2*H[n-1]*H[n-2*k-1] == (1-x**2)*H[n-k-1]**2 for n in range(2*k+2, nmax+1)}
    return next((n for n in range(2*k+2, nmax+1) if all(ok[m] for m in range(n, nmax+1))), None)


def shifted(P, c):
    """the coefficient list of P(X - c)  (Horner's rule)"""
    Q = [P[-1]]
    for cf in reversed(P[:-1]):
        Q = padd(pmul(Q, [-c, 1]), [cf])
    return Q


# ---------------------------------------------------------------------------------------------- (B)
def test_hankel(name, s, lam, n0, xx, ks, extra=8, cshift=None):
    for k in ks:
        nmax = 2*k + 2 + n0 + extra
        P = P_list(k, xx)                                             # U_k - xx U_{k-1}
        if cshift is not None:
            P = shifted(P, cshift)                                    # U_k(X-c) - xx U_{k-1}(X-c)
        H = hankel_dets_of_factor(P, s, lam, nmax)
        first = first_n(H, k, xx)
        N = n0 - 1
        pred = 2*k + 2 + max(0, N - k//2)
        nzH = sum(1 for h in H if not iszero(h))
        good = ck.chk('Remark 4.6(a)' if cshift is not None else 'Theorem 4.5 (4.6)', first is not None and first <= pred,
                      '(B) %s, k=%d' % (name, k))
        print('  %s: k=%d: identity holds for all n in [%s,%d]; predicted from n=%d; nonzero H: %d/%d  %s'
              % (name, k, first, nmax, pred, nzH, len(H), 'OK' if good else 'FAIL'), flush=True)


# The data of (B), (C), (D) come from one generator, random.Random(2026).  Before it is used here it is advanced by a
# fixed number of draws, which are discarded (the same draws as in parts (A) and (A2) of s4_reduction_modules.py,
# which uses the same seed).  This only fixes which pseudo-random weights are used below.
rnd = random.Random(2026)
for k in range(1, 7):                    # 3 random pairs F_0, F_1, each consisting of 2k polynomials with 3 coefficients
    for _ in range(3*2*k*3):
        rnd.randint(-3, 3)
for k in range(2, 8):                    # 3 random pairs F_0, F_1, each consisting of 2(k-1) rational numbers
    for _ in range(3*2*(k-1)):
        rnd.randint(-4, 4)
        rnd.randint(1, 3)

print('(B) Hankel determinants computed from the definition')
nB, fB = ck.total, ck.failed
x = X                                    # the indeterminate x of Z[x]
# 1. s = (x,0,0,...) as a control
test_hankel('s=(x,0,0,..) [Cigler]', lambda j: x if j == 0 else 0, lambda j: 1, 1, x, [1, 2, 3, 4])
# 2. ballot numbers: s = 0
test_hankel('s=(0,0,..) [ballot numbers a_{n,k}-x a_{n,k-1}]', lambda j: 0, lambda j: 1, 0, x, [1, 2, 3, 4, 5])
# 3. two parameters: s = (y,0,0,...), x and y indeterminates
xx, yy = mvars(2)
test_hankel('s=(y,0,0,..), x,y indeterminates', lambda j: yy if j == 0 else 0, lambda j: 1, 1, xx, [1, 2, 3], extra=6)
# 4. lambda_1 = 2 (central binomial coefficients instead of Catalan numbers as moments)
test_hankel('s=0, lambda_1=2 [central binomial background]', lambda j: 0, lambda j: 2 if j == 1 else 1, 2, x, [1, 2, 3, 4])
# 5. random perturbations of finitely many weights
for trial in range(3):
    r = trial + 1
    sv = [rnd.randint(-3, 3) for _ in range(r)]
    lv = [rnd.choice([-2, -1, 2, 3]) for _ in range(r)]
    test_hankel('s=%s+0.., lambda=%s+1..' % (sv, lv), lambda j: sv[j] if j < r else 0,
                lambda j: lv[j-1] if 1 <= j <= r else 1, r+1, x, [1, 2, 3])
# 6. constant diagonal c: s = (c+y,c,c,...), factor U_k(X-c) - x U_{k-1}(X-c); x, y, c indeterminates
x3, y3, c3 = mvars(3)
test_hankel('s=(c+y,c,c,..), factor P_k(X-c;x), x,y,c indeterminates', lambda j: c3 + (y3 if j == 0 else 0),
            lambda j: 1, 1, x3, [1, 2], extra=4, cshift=c3)
print('(B) %d cases; all cases as predicted: %s' % (ck.total - nB, ck.failed == fB))

# ---------------------------------------------------------------------------------------------- (C)
print('(C) Christoffel-type formula for general Jacobi parameters')
nC, fC = ck.total, ck.failed
for trial in range(12):
    d = rnd.randint(1, 4)
    nmax = 6
    sv = [rnd.randint(-3, 3) for _ in range(nmax+d+3)]                                     # s_0, s_1, ...
    lv = [0] + [rnd.choice([-3, -2, -1, 1, 2, 3]) for _ in range(nmax+d+3)]                # lv[m] = lambda_m (m >= 1)
    f = [rnd.randint(-3, 3) for _ in range(d)] + [1]                                       # monic of degree d
    H = hankel_dets_of_factor(f, lambda j: sv[j] if j < len(sv) else 0, lambda j: lv[j] if j < len(lv) else 1, nmax)
    p = [[1], [-sv[0], 1]]                                                                 # p_0, p_1
    for m in range(1, nmax+d+1):
        p.append(lin((1, pmul([-sv[m], 1], p[m])), (-lv[m], p[m-1])))
    kap = [1]
    for m in range(1, nmax+1):
        kap.append(kap[-1]*lv[m])
    for n in range(0, nmax+1):
        rhs = (-1)**(n*d)*detR([p[n+i] for i in range(d)], f, p[:d])
        for i in range(n):
            rhs *= kap[i]
        ck.chk('Theorem 4.5 proof (4.7)', H[n] == rhs, '(C) instance %d, n=%d' % (trial, n))
print('(C) %d checks, failures %d' % (ck.total - nC, ck.failed - fC))

# ---------------------------------------------------------------------------------------------- (D)
print('(D) H_m = (-1)^{mk} theta Theta^m W(m) for m >= max(0, N - floor(k/2))  [N - ceil(k/2) if s_N = 0]')
nD, fD = ck.total, ck.failed
below = belowfail = 0
for k in range(1, 6):
    for r in (1, 2, 3):
        for sN_zero in (False, True):
            N = r
            sv = [rnd.choice([-3, -2, -1, 1, 2, 3]) for _ in range(N+1)]
            if sN_zero:
                sv[N] = 0
            lv = [rnd.choice([-3, -2, 2, 3]) for _ in range(N)]
            xq = Fr(rnd.choice([-5, -3, 2, 3, 5]), rnd.choice([2, 3, 7]))
            sf = lambda j: sv[j] if j <= N else 0
            lf = lambda j: lv[j-1] if 1 <= j <= N else 1
            mmax = N + 6
            H = hankel_dets_of_factor(P_list(k, xq), sf, lf, mmax)
            Mq = ChebModule(k, [xq])                                  # Q[X]/(U_k - xq U_{k-1}) in the basis U_0..U_{k-1}
            pc = [Mq.e(0)]                                            # pc[m] = class of p_m
            pc.append(Mq.add(Mq.mulX(pc[0]), pc[0], 1, -sf(0)))
            for m in range(1, mmax + k + 2):
                pc.append(Mq.add(Mq.add(Mq.mulX(pc[m]), pc[m], 1, -sf(m)), pc[m-1], 1, -lf(m)))
            F = {j: pc[j] for j in range(N, mmax + k + 2)}
            for j in range(N, -k-2, -1):                              # extension to j < N by F_{j-1} = X F_j - F_{j+1}
                F[j-1] = Mq.add(Mq.mulX(F[j]), F[j+1], 1, -1)
            kap = [1]
            for m in range(1, mmax + 1):
                kap.append(kap[-1]*lf(m))
            Theta = kap[N]
            theta = Fr(1)
            for i in range(N):
                theta *= kap[i]
            theta = theta/Theta**N
            m0 = max(0, N - ((k+1)//2 if sN_zero else k//2))
            for m in range(0, mmax + 1):
                lhs = H[m]
                rhs = (-1)**(m*k)*theta*Theta**m*Mq.det([F[m+i] for i in range(k)])
                if m >= m0:
                    ck.chk('Remark 4.6(b) range of (4.8)' if sN_zero and m < max(0, N - k//2) else 'Theorem 4.5 proof (4.8)',
                           lhs == rhs, '(D) k=%d N=%d s=%s lambda=%s x=%s m=%d' % (k, N, sv, lv, xq, m))
                else:
                    below += 1
                    belowfail += (lhs != rhs)
print('(D) %d checks in the stated range, failures %d;  below that range the relation fails in %d of %d cases'
      % (ck.total - nD, ck.failed - fD, belowfail, below))
ck.chk('Theorem 4.5 proof (4.8) control', belowfail == below, '(D) control: the relation holds for some m below the stated range')

# ---------------------------------------------------------------------------------------------- (B2)
print('(B2) the recurrence (*) for larger k and rational x')
nB2, fB2 = ck.total, ck.failed
ncontrol = nneg = 0
rnd = random.Random(77)
for k in range(4, 8):
    for r in (1, 2, 3):
        sv = [rnd.randint(-3, 3) for _ in range(r)]
        lv = [rnd.choice([-3, -2, -1, 2, 3]) for _ in range(r)]
        xq = Fr(rnd.choice([-5, -3, -2, 2, 3, 5]), rnd.choice([1, 2, 3, 7]))
        n0 = r + 1
        nmax = 2*k + 1 + n0 + 7
        H = hankel_dets_of_factor(P_list(k, xq), lambda j: sv[j] if j < r else 0,
                                  lambda j: lv[j-1] if 1 <= j <= r else 1, nmax)
        first = first_n(H, k, xq)
        pred = 2*k + 2 + max(0, (n0 - 1) - k//2)
        good = ck.chk('Theorem 4.5 (4.6)', first is not None and first <= pred, '(B2) k=%d s=%s lambda=%s x=%s' % (k, sv, lv, xq))
        print('k=%d s=%s lambda=%s x=%s: identity holds for all n in [%s,%d]; bound 2k+2+max(0,N-floor(k/2)): n>=%d; nonzero H: %d/%d  %s'
              % (k, sv, lv, xq, first, nmax, pred, sum(1 for h in H if h != 0), len(H), 'OK' if good else 'FAIL'),
              flush=True)
    yq = Fr(rnd.randint(-4, 4), rnd.choice([1, 3]))
    xq = Fr(rnd.choice([-3, 2, 5]), rnd.choice([2, 3]))
    nmax = 2*k + 1 + 1 + 7
    H = hankel_dets_of_factor(P_list(k, xq), lambda j: yq if j == 0 else 0, lambda j: 1, nmax)
    first = first_n(H, k, xq)
    good = ck.chk('Theorem 4.5 (4.6)', first == 2*k+2, '(B2) k=%d s=(%s,0,0,...) x=%s' % (k, yq, xq))
    print('k=%d s=(%s,0,0,...) x=%s: identity holds for all n in [%s,%d]; bound: n>=%d  %s'
          % (k, yq, xq, first, nmax, 2*k+2, 'OK' if good else 'FAIL'), flush=True)
    # negative control: the factor U_k - x U_{k-1} + U_{k-2}/7
    Pwrong = lin((1, P_list(k, xq)), (Fr(1, 7), U_list(k-2)))
    firstp = first_n(hankel_dets_of_factor(Pwrong, lambda j: yq if j == 0 else 0, lambda j: 1, nmax), k, xq)
    print('      negative control (factor U_k - x U_(k-1) + U_(k-2)/7): identity holds from n=%s '
          '(None = never in the tested range)' % firstp)
    ncontrol += 1
    if ck.chk('NEG Theorem 4.5 (4.6)', firstp != 2*k+2, '(B2) negative control not violated, k=%d' % k):
        nneg += 1
print('(B2) %d checks, failures %d (negative controls: violated in %d of %d cases, as they should be)'
      % (ck.total - nB2 - ncontrol, ck.failed - fB2, nneg, ncontrol))


# ---------------------------------------------------------------------------------------------- (R)
rnd = random.Random(5)
nR = badR = sharp = 0
for k in range(1, 8):
    for r in (1, 2, 3, 4):
        for sN_zero in (True, False):
            sv = [rnd.choice([-3, -2, -1, 1, 2, 3]) for _ in range(r+1)]
            if sN_zero:
                sv[r] = 0
            lv = [rnd.choice([-3, -2, 2, 3]) for _ in range(r)]
            xq = Fr(rnd.choice([-5, -3, 2, 3, 5]), rnd.choice([2, 3, 7]))
            n0 = r + 1                                                # so that N = n0-1 = r
            nmax = 2*k + 1 + n0 + 5
            H = hankel_dets_of_factor(P_list(k, xq), lambda j: sv[j] if j <= r else 0,
                                      lambda j: lv[j-1] if 1 <= j <= r else 1, nmax)
            first = first_n(H, k, xq)
            bound = 2*k + 2 + max(0, r - k//2)                                # the improved bound
            exact = 2*k + 2 + max(0, r - ((k+1)//2 if sN_zero else k//2))     # observed smallest n
            nR += 1
            if not ck.chk('Theorem 4.5 (4.6) range', first is not None and first <= bound, '(R) k=%d s=%s lambda=%s x=%s' % (k, sv, lv, xq)):
                badR += 1
            sharp += (first == exact)
print('(R) %d random cases (k=1..7, N=1..4, s_N zero / non-zero): identity holds from the improved bound in all but %d cases;'
      % (nR, badR))
print('    smallest n equals 2k+2+max(0,N-floor(k/2)) [s_N!=0] resp. 2k+2+max(0,N-ceil(k/2)) [s_N=0] in %d of %d cases'
      % (sharp, nR))
ck.chk('Remark 4.6(b) sharpness', sharp == nR, '(R) the smallest n differs from the stated value in some case')



# ---------------------------------------------------------------------------------------------- b_n = a_{n,k}(x,0)
for k in range(1, 7):
    a = cigler_table(30, X, 0)
    mu = [a[n][0] for n in range(31)]
    P = P_list(k, X)
    ok = all(sum((P[j]*mu[n + j] for j in range(len(P))), 0) == a[n][k] for n in range(0, 30 - k))
    ck.chk('Theorem 4.5 b_n = a_{n,k}', ok, 'k=%d' % k)
ck.log('remark after Theorem 4.5: for s = (x,0,0,...), lambda = 1, b_n = a_{n,k}(x,0) (k <= 6, n <= 29-k)')

# ---------------------------------------------------------------------------------------------- (W)
rnd = random.Random(9)
nW = 0
for N in range(1, 6):
    for trial in range(4):
        sN_zero = trial % 2 == 1
        sv = [Fr(rnd.choice([-3, -2, -1, 1, 2, 3]), rnd.choice([1, 2])) for _ in range(N + 1)]
        if sN_zero:
            sv[N] = 0
        lv = [Fr(rnd.choice([-3, -2, 2, 3]), rnd.choice([1, 3])) for _ in range(N)]
        sf = lambda j: sv[j] if j <= N else 0
        lf = lambda j: lv[j - 1] if 1 <= j <= N else 1
        p = [[1], [-sf(0), 1]]
        for m in range(1, 2*N + 3):
            p.append(lin((1, pmul([-sf(m), 1], p[m])), (-lf(m), p[m - 1])))
        h = [Fr(1)]
        for m in range(1, 2*N + 3):
            h.append(h[-1]*lf(m))
        f = {N: p[N], N + 1: p[N + 1]}
        for j in range(N, 0, -1):
            f[j - 1] = lin((1, pshift(f[j])), (-1, f[j + 1]))

        def expand(g, top):
            """coefficients of g in the basis p_0..p_top (triangular solve; p_j monic of degree j)"""
            g = list(g) + [0]*(top + 1 - len(g))
            co = [0]*(top + 1)
            for t in range(top, -1, -1):
                c = g[t] if t < len(g) else 0
                co[t] = c
                g = lin((1, g), (-c, p[t]))
            assert all(v == 0 for v in g)
            return co
        lamI = [Fr(1)]
        for i in range(1, N + 1):
            lamI.append(lamI[-1]*lf(N - i + 1))
        for i in range(0, N + 1):
            co = expand(f[N - i], N + i + 1)
            ok = co[N - i] == lamI[i] and all(co[t] == 0 for t in range(N + i + 2) if t != N - i and (t < N - i or t > N + i - 1))                 and (i > 0 or co[N] == 1)
            ck.chk('Theorem 4.5 proof (4.9)', ok, 'N=%d, i=%d: %r' % (N, i, co))
            ck.chk('Theorem 4.5 proof (4.9)', lamI[i]*h[N - i] == h[N], 'lambda^(i) h_{N-i} = h_N')
            if sN_zero and i >= 1:
                ck.chk('Remark 4.6(b) span', co[N + i - 1] == 0, 'N=%d, i=%d: %r' % (N, i, co))
            if i >= 1:
                m = N - i
                prodl = Fr(1)
                for t in range(1, i + 1):
                    prodl *= lamI[t]
                hh = Fr(1)
                for t in range(m, N):
                    hh *= h[t]
                ck.chk('Theorem 4.5 proof (4.9)', prodl == h[N]**(N - m)/hh, 'product of lambda^(i)')
        ck.chk('Theorem 4.5 proof (4.9)', expand(f[N - 1], N + 1) == [0]*(N - 1) + [lf(N), sf(N), 0],
               'f_{N-1} = lambda_N p_{N-1} + s_N p_N')
        nW += 1
ck.log('(W) (4.9) and the facts of its proof for %d random weight sequences, N = 1..5 (s_N = 0 in half of them)' % nW)

sys.exit(0 if ck.finish() else 1)


==> anc/s4_reduction_modules.py <==
# s4_reduction_modules.py -- exact verification of Section 4.1 (the reduction principle: Proposition 4.1 with (4.1),
# (4.2), Corollary 4.2 with (4.3), Remark 4.3), of the first half of Section 4.2 (Corollary 4.4 with (4.4) and the
# steps of its proof, and the determinants (4.5)), and of the pair condition (7.2) of Remark 7.2.
# Arithmetic in the prime fields F_20011 (part R) and F_10007 (parts M, S), in Z[x] (part A), in Q (parts A2, C) and
# with Laurent polynomials (part B); no floating point.
# Tags name statements of the paper by their printed numbers.  The shifts pi_i, pi, pi' of Proposition 4.1,
# Corollary 4.2 and (7.2) are written p_i, p, p' here.
# Pure Python 3 (standard library only).  Run:  python3 -I s4_reduction_modules.py     (needs lib.py)
#
# (R)  [Proposition 4.1 (4.2)], [Proposition 4.1 hypothesis (4.1)], [NEG Proposition 4.1 (4.2)]: for a sequence (F_j)
#      in a vector space V of dimension r with F_{j+1} - a_i F_j = Lambda_i F_{j+p_i} (i = 1, 2, 3; Lambda_i invertible), w(m) = Cas_m(F)
#      satisfies (a2-a3) w(m+p1) w(m+p2+p3) + (a3-a1) w(m+p2) w(m+p1+p3) + (a1-a2) w(m+p3) w(m+p1+p2) = 0.
#      Examples over F_20011 with diagonal Lambda_i (r = 1, 2, 3), built as in Remark 7.2: every coordinate of F_j is
#      a combination, with random non-zero coefficients, of the powers y^j, y running through a "soliton group" (all y
#      at which the three functions y -> y^{-p_i}(y - a_i) take given non-zero values mu_i, at least two such y; these
#      are the pairs of (7.2) [Remark 7.2 (7.2)]).  A first pair z != z' determines a_i = (z^{1-p_i} - z'^{1-p_i}) /
#      (z^{-p_i} - z'^{-p_i}) (a_i = 0 if p_i = 1); all groups are then found by exhaustive search over F_P^*.  For
#      every example (8 triples (p1,p2,p3), up to three examples for each r = 1, 2, 3): the hypothesis (4.1) holds for
#      all j in the range used; (4.2) holds for -12 <= m <= 12; the negative control (a3-a1 replaced by a3-a1+1) fails.
#      [Corollary 4.2 (4.3)]: for the triples with p1 = 1 (a1 = 0) also (a-b) w(m+1) w(m+p+p') + b w(m+p) w(m+p'+1)
#      - a w(m+p') w(m+p+1) = 0 with (a, p) = (a2, p2), (b, p') = (a3, p3).
# (C)  [Corollary 4.2, case of Proposition 3.4]: for a = x, p = -k, b = 1/x, p' = k+1 (rational x, k <= 6,
#      -10 <= m <= 10), x times the left-hand side of (4.3) for w(m) = Cas_m(F), F_j = class of U_{j-1} in Q[X]/(P_k), is the identity of
#      Proposition 3.4 at l = m+1, and both vanish.  [Remark 4.3] the three products in (4.2) have the index sum
#      2m + p1 + p2 + p3.
# (B)  [Remark 7.2 Q(omega)]: for (a_i) = (0, x, 1/x), (p_i) = (1, -k, k+1) and omega' =
#      1/omega the conditions (7.2) for i = 2, 3 are omega^k(omega - x) - omega^{-k}(1/omega - x) = omega^{-k-1} Q(omega)
#      and omega^{-k-1}(omega - 1/x) - omega^{k+1}(1/omega - 1/x) = x^{-1} omega^{-k-1} Q(omega), as Laurent
#      polynomials in omega (x in {3, -2/5, 7/4}, k <= 8).
# (A)  [Corollary 4.4 (4.4)]: k >= 1, R = K[X]/(U_k - x U_{k-1}), M an R-module of dimension r, (f_j) with
#      f_{j+1} = X f_j - f_{j-1}; then Cas_{l+k+1}(f) Cas_{l-k-1}(f) - x^2 Cas_{l+k}(f) Cas_{l-k}(f) = (1-x^2) Cas_l(f)^2.
#      M = R, K = Q(x) with x an indeterminate (arithmetic in Z[x], r = k), k = 1..6, |l| <= 2k+6, four choices of
#      (f_0, f_1) (f_0 = 2, f_1 = X: the Chebyshev polynomials of the first kind; three random pairs).
# (A2) [Corollary 4.4 (4.4) r=k-1]: modules of dimension r = k-1: for rational rho0 and x0 = U_k(rho0)/U_{k-1}(rho0),
#      U_k - x0 U_{k-1} = (X - rho0) P' (Christoffel--Darboux; checked first, [Corollary 4.4 aux factorization]) and
#      M = Q[X]/(P'); k = 2..7, rho0 in {3, -5/2, 7/3}, random f_0, f_1, |l| <= 2k+5.  [NEG Corollary 4.4 (4.4)]: the
#      identity with the shifts k, k-1 of the module's own dimension fails.
# (M)  [Corollary 4.4 (4.4) F_p modules], [Corollary 4.4 proof]: over F_10007, x random (and x = 0), modules given
#      by a matrix A (the action of X) with P_k(A) = 0: R itself, R + R (r = 2k), R + F_p with X acting on F_p by a root rho of P_k
#      (r = k+1, when P_k has a root), all conjugated by a random invertible matrix; random f_0, f_1.  Checked: P_k(A) = 0,
#      f_j = U_{j-1}(A) f_1 - U_{j-2}(A) f_0, Lambda_M f_j = f_{j+k+1} - x f_{j+k} = f_{j-k-1} - x f_{j-k} with
#      Lambda_M = -P_{k-1}(A) invertible, Lambda_M^2 = (1 + x^2) I - x A (= I for x = 0), and (4.4) for |l| <= 2k+4.
# (S)  [(4.5)]: over F_10007: for x with at least two roots t != +-1 of Q(t) = t^{2k+2} - x t^{2k+1} + x t - 1 in F_p,
#      rho = t + 1/t is a root of P_k ([(4.5) roots]); for j_1..j_r chosen among these roots (repetitions allowed) and
#      random alpha_i, beta_i, the determinants det(alpha_i w_{j_i}^{m+l} + beta_i w_{j_i}^{-m-l})_{l,i} satisfy (1.3)
#      with determinants of size r (r = 1..4, k = 2..5, |m| <= 8).
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random
from fractions import Fraction as Fr

ck = TagChecker('s4_reduction_modules')

# ---------------------------------------------------------------------------------------------- (R)
P = 20011                                # a prime
rnd = random.Random(11)


def inv(v):
    return pow(v % P, P-2, P)


def det_mod(M):
    """determinant modulo P (Gaussian elimination)"""
    n = len(M)
    M = [r[:] for r in M]
    d = 1
    for i in range(n):
        p = next((r for r in range(i, n) if M[r][i] % P), None)
        if p is None:
            return 0
        if p != i:
            M[i], M[p] = M[p], M[i]
            d = -d
        d = d*M[i][i] % P
        iv = inv(M[i][i])
        for r in range(i+1, n):
            f = M[r][i]*iv % P
            if f:
                M[r] = [(x - f*y) % P for x, y in zip(M[r], M[i])]
    return d % P


def zpow(z, e):
    """z^e modulo P for any integer e"""
    return pow(z, e, P) if e >= 0 else pow(inv(z), -e, P)


def lam(z, a, p):
    """z^{-p} (z - a) modulo P"""
    return zpow(z, -p)*(z - a) % P


def one_example(ps, want_k):
    """random parameters a = (a1, a2, a3) for the shifts ps and the list of all soliton groups;
    None if there are fewer than want_k groups"""
    while True:
        z, zp = rnd.randrange(2, P), rnd.randrange(2, P)
        if z == zp:
            continue
        a = []
        ok = True
        for p in ps:
            den = (zpow(z, -p) - zpow(zp, -p)) % P
            if den == 0:
                ok = False
                break
            a.append((zpow(z, 1-p) - zpow(zp, 1-p))*inv(den) % P)
        if not ok or len(set(a)) < len(a):
            continue
        if any(lam(z, ai, p) == 0 for ai, p in zip(a, ps)):
            continue
        break
    buckets = {}
    for y in range(1, P):
        key = tuple(lam(y, ai, p) for ai, p in zip(a, ps))
        buckets.setdefault(key, []).append(y)
    groups = [g for key, g in buckets.items() if len(g) >= 2 and all(v != 0 for v in key)]
    if len(groups) < want_k:
        return None
    return a, groups


def check(ps, a, groups, k, mrange=range(-12, 13)):
    """the identity of (R) for a random sequence F built from k of the groups; returns (identity holds for all m,
    negative control violated for some m, number of m with w(m) != 0, hypothesis of the reduction principle holds)"""
    gs = rnd.sample(groups, k)
    amp = [[rnd.randrange(1, P) for _ in g] for g in gs]

    def Fvec(j):
        return [sum(c*zpow(y, j) for c, y in zip(am, g)) % P for am, g in zip(amp, gs)]
    lo = min(mrange) + min(0, *ps) + min(0, ps[0]+ps[1], ps[0]+ps[2], ps[1]+ps[2]) - 1
    hi = max(mrange) + max(0, *ps) + max(0, ps[0]+ps[1], ps[0]+ps[2], ps[1]+ps[2]) + k + 1
    F = {j: Fvec(j) for j in range(lo, hi+1)}
    # the hypothesis F_{j+1} - a_i F_j = Lambda_i F_{j+p_i} with the diagonal maps Lambda_i = diag(lambda_i(g) for g in gs),
    # lambda_i(g) = y^{-p_i} (y - a_i) for any y in g (non-zero, so Lambda_i is invertible); all j with j, j+1, j+p_i in [lo, hi]
    hyp = all((F[j+1][c] - ai*F[j][c] - lam(g[0], ai, p)*F[j+p][c]) % P == 0
              for ai, p in zip(a, ps) for c, g in enumerate(gs) for j in range(lo + max(0, -p), hi - max(1, p) + 1))
    w = lambda m: det_mod([F[m+i] for i in range(k)])
    p1, p2, p3 = ps
    a1, a2, a3 = a
    res = [((a2-a3)*w(m+p1)*w(m+p2+p3) + (a3-a1)*w(m+p2)*w(m+p1+p3) + (a1-a2)*w(m+p3)*w(m+p1+p2)) % P
           for m in mrange]
    # negative control: wrong coefficient
    neg = [((a2-a3)*w(m+p1)*w(m+p2+p3) + (a3-a1+1)*w(m+p2)*w(m+p1+p3) + (a1-a2)*w(m+p3)*w(m+p1+p2)) % P
           for m in mrange]
    nz = sum(1 for m in mrange if w(m) != 0)
    if p1 == 1:      # Corollary 4.2: a1 = 0, (a, p) = (a2, p2), (b, p') = (a3, p3)
        aa, bb, pp, pq = a2, a3, p2, p3
        c42 = all(((aa-bb)*w(m+1)*w(m+pp+pq) + bb*w(m+pp)*w(m+pq+1) - aa*w(m+pq)*w(m+pp+1)) % P == 0 for m in mrange)
        ck.chk('Corollary 4.2 (4.3)', a1 == 0 and c42, 'shifts %s' % (ps,))
    for m in mrange:
        ck.chk('Remark 4.3', (m+p1)+(m+p2+p3) == (m+p2)+(m+p1+p3) == (m+p3)+(m+p1+p2) == 2*m+p1+p2+p3, 'index sums')
    return all(r == 0 for r in res), any(r != 0 for r in neg), nz, hyp


print('(R) reduction principle for general shifts (p1,p2,p3): examples over the field with %d elements' % P)
nR = fR = nneg = nhyp = 0
minnz = None
shift_sets = [(1, -2, 3), (1, -3, 4), (1, 2, 5), (1, -1, 4), (2, -3, 5), (-1, 3, 4), (1, -4, 2), (2, 3, 7)]
for ps in shift_sets:
    found = {1: 0, 2: 0, 3: 0}
    okall = True
    negall = True
    tries = 0
    while (found[1] < 3 or found[2] < 3) and tries < 400:
        tries += 1
        want = 2 if found[1] >= 3 else 1
        ex = one_example(ps, want)
        if ex is None:
            continue
        a, groups = ex
        for k in range(1, min(3, len(groups))+1):
            if found[k] >= 3:
                continue
            ok, neg, nz, hyp = check(ps, a, groups, k)
            ck.chk('Remark 7.2 (7.2)', len(groups) >= 1 and all(len(g) >= 2 for g in groups), 'groups')
            found[k] += 1
            nR += 1
            what = 'shifts %s, a=%s, %d groups' % (ps, a, k)
            if ck.chk('Proposition 4.1 hypothesis (4.1)', hyp, '(R) hypothesis not satisfied: ' + what):
                nhyp += 1
            if not ck.chk('Proposition 4.1 (4.2)', ok, '(R) ' + what):
                fR += 1
                okall = False
            if ck.chk('NEG Proposition 4.1 (4.2)', neg, '(R) negative control not violated: ' + what):
                nneg += 1
            negall = negall and neg
            minnz = nz if minnz is None else min(minnz, nz)
    print('shifts (p1,p2,p3)=%s: examples with k=1,2,3 soliton groups: %d,%d,%d;  identity holds mod %d: %s;  '
          'negative control violated: %s' % (ps, found[1], found[2], found[3], P, okall, negall), flush=True)
print('(R) TOTAL examples %d FAILURES %d;  hypothesis verified in %d of %d examples;  negative control violated in '
      '%d of %d examples;  w(m) != 0 for at least %d of the 25 values of m in every example'
      % (nR, fR, nhyp, nR, nneg, nR, minnz))

# ---------------------------------------------------------------------------------------------- (A)
print('(A) arbitrary solutions of the three-term recurrence in R = Q(x)[X]/(U_k - x U_{k-1})')
rnd = random.Random(2026)
x = X                                    # the indeterminate x of the coefficient ring Z[x]
nA, fA = ck.total, ck.failed
for k in range(1, 7):
    M = ChebModule(k, [x])               # R in the basis U_0, ..., U_{k-1}
    L = 2*k + 6
    for trial in range(4):
        if trial == 0:                   # F_0 = 2, F_1 = X:  F_j = class of U_j - U_{j-2}
            f0 = [2] + [0]*(k-1)
            f1 = M.mulX(M.e(0))
        else:                            # random F_0, F_1 (coefficients of 1, x, x^2 in this order)
            f0 = [Poly([rnd.randint(-3, 3) for _ in range(3)]) for _ in range(k)]
            f1 = [Poly([rnd.randint(-3, 3) for _ in range(3)]) for _ in range(k)]
        F = M.cheb_sequence(f0, f1, -L-2*k-3, L+2*k+3)
        W = {m: M.det([F[m+i] for i in range(k)]) for m in range(-L-k-1, L+k+2)}
        for l in range(-L, L+1):
            ck.chk('Corollary 4.4 (4.4)', W[l+k+1]*W[l-k-1] - x**2*W[l+k]*W[l-k] == (1-x**2)*W[l]**2, '(A) k=%d trial %d l=%d' % (k, trial, l))
        nz = sum(1 for m in W if not iszero(W[m]))
        print('  k=%d trial %d (%s): -%d<=l<=%d, nonzero W: %d/%d'
              % (k, trial, 'T_j' if trial == 0 else 'random F_0,F_1', L, L, nz, len(W)), flush=True)
print('(A) %d checks, failures %d' % (ck.total - nA, ck.failed - fA))

# ---------------------------------------------------------------------------------------------- (A2)
print('(A2) quotient modules of dimension k-1 (Casoratians of size k-1, shifts k+1 and k)')


def Uat(m, t):
    """the value U_m(t) for m >= 0"""
    a, b = Fr(0), Fr(1)                  # U_{-1}, U_0
    for _ in range(m):
        a, b = b, t*b - a
    return b


nA2 = fA2 = nfac = 0
for k in range(2, 8):
    for rho0 in (Fr(3), Fr(-5, 2), Fr(7, 3)):
        x0 = Uat(k, rho0)/Uat(k-1, rho0)
        coef = [-Uat(k-2-i, rho0)/Uat(k-1, rho0) for i in range(k-1)]    # U_{k-1} = sum_i coef[i] U_{k-2-i} mod P'
        # the factorization U_k - x0 U_{k-1} = (X - rho0) P'  with  P' = U_{k-1} - sum_i coef[i] U_{k-2-i}
        Pprime = lin((1, U_list(k-1)), *[(-coef[i], U_list(k-2-i)) for i in range(k-1)])
        ck.chk('Corollary 4.4 aux factorization', Poly([-rho0, 1])*Poly(Pprime) == Poly(P_list(k, x0)), '(A2) factorization, k=%d rho0=%s' % (k, rho0))
        nfac += 1
        M = ChebModule(k-1, coef)        # Q[X]/(P') in the basis U_0, ..., U_{k-2}
        L = 2*k + 5
        f0 = [Fr(rnd.randint(-4, 4), rnd.randint(1, 3)) for _ in range(k-1)]
        f1 = [Fr(rnd.randint(-4, 4), rnd.randint(1, 3)) for _ in range(k-1)]
        F = M.cheb_sequence(f0, f1, -L-2*k-3, L+2*k+3)
        W = {m: M.det([F[m+i] for i in range(k-1)]) for m in range(-L-k-1, L+k+2)}
        for l in range(-L, L+1):
            nA2 += 1
            if not ck.chk('Corollary 4.4 (4.4) r=k-1', W[l+k+1]*W[l-k-1] - x0**2*W[l+k]*W[l-k] == (1-x0**2)*W[l]**2,
                      '(A2) k=%d rho0=%s l=%d' % (k, rho0, l)):
                fA2 += 1
    if k == 4:
        # negative control (data of the last rho0): the shifts r+1, r of the module's own dimension r = k-1 do not work
        neg = sum(1 for l in range(-L, L+1) if W[l+k]*W[l-k] - x0**2*W[l+k-1]*W[l-k+1] != (1-x0**2)*W[l]**2)
        print('    negative control (k=4, shifts k, k-1 instead of k+1, k): violated for %d of %d values of l'
              % (neg, 2*L+1))
        ck.chk('NEG Corollary 4.4 (4.4)', neg > 0, '(A2) negative control not violated')
print('(A2) factorization U_k - x0 U_(k-1) = (X - rho0) P\' verified in %d cases' % nfac)
print('(A2) %d checks, failures %d' % (nA2, fA2))



# ---------------------------------------------------------------------------------------------- (C)
print('(C) Corollary 4.2 in the case of Section 3.3 (rational x)')
for x0 in (Fr(3), Fr(-2, 5), Fr(7, 4)):
    for k in range(1, 7):
        Rm = ChebModule(k, [x0])
        F = Rm.U_sequence(-30, 40)
        w = {m: det([F[m + i] for i in range(k)]) for m in range(-25, 30)}
        a_, p_, b_, q_ = x0, -k, 1/x0, k + 1
        for m in range(-10, 11):
            l43 = (a_ - b_)*w[m + 1]*w[m + p_ + q_] + b_*w[m + p_]*w[m + q_ + 1] - a_*w[m + q_]*w[m + p_ + 1]
            l = m + 1
            p34 = w[l + k + 1]*w[l - k - 1] - x0**2*w[l + k]*w[l - k] - (1 - x0**2)*w[l]**2
            ck.chk('Corollary 4.2, case of Proposition 3.4', x0*l43 == p34 and l43 == 0, 'x=%s, k=%d, m=%d' % (x0, k, m))
ck.log('(C) x * (4.3) = Proposition 3.4 at l = m+1 for x in {3, -2/5, 7/4}, k <= 6, |m| <= 10')

# ---------------------------------------------------------------------------------------------- (B)
om = LPoly.mono(1)
for x0 in (Fr(3), Fr(-2, 5), Fr(7, 4)):
    for k in range(1, 9):
        Q = om**(2*k + 2) - x0*om**(2*k + 1) + x0*om - 1
        c2 = LPoly.mono(k)*(om - x0) - LPoly.mono(-k)*(LPoly.mono(-1) - x0)
        c3 = LPoly.mono(-k - 1)*(om - 1/x0) - LPoly.mono(k + 1)*(LPoly.mono(-1) - 1/x0)
        ck.chk('Remark 7.2 Q(omega)', c2 == LPoly.mono(-k - 1)*Q and c3 == (1/x0)*LPoly.mono(-k - 1)*Q,
               'x=%s, k=%d' % (x0, k))
ck.log('(B) Remark 7.2: the conditions (7.2) for (0, x, 1/x), (1, -k, k+1), '
       "omega' = 1/omega reduce to Q(omega) = 0 (x in {3, -2/5, 7/4}, k <= 8)")

# ---------------------------------------------------------------------------------------------- (M)
PM = 10007
rnd = random.Random(41)
G0, G1 = GF(0, PM), GF(1, PM)


def mmul(A, B):
    return [[sum((A[i][t]*B[t][j] for t in range(len(B))), G0) for j in range(len(B[0]))] for i in range(len(A))]


def mvec(A, v):
    return [sum((A[i][t]*v[t] for t in range(len(v))), G0) for i in range(len(A))]


def ident(n):
    return [[G1 if i == j else G0 for j in range(n)] for i in range(n)]


def madd(A, B, cb=1):
    return [[a + cb*b for a, b in zip(ra, rb)] for ra, rb in zip(A, B)]


def minv(A):
    n = len(A)
    M = [list(r) + ident(n)[i] for i, r in enumerate(A)]
    for c in range(n):
        p = next(i for i in range(c, n) if M[i][c] != 0)
        M[c], M[p] = M[p], M[c]
        iv = M[c][c].inv()
        M[c] = [v*iv for v in M[c]]
        for i in range(n):
            if i != c and M[i][c] != 0:
                f = M[i][c]
                M[i] = [a - f*b for a, b in zip(M[i], M[c])]
    return [r[n:] for r in M]


def U_mat(A, lo, hi):
    """{m: U_m(A)} for lo <= m <= hi (two-sided recurrence)"""
    n = len(A)
    Z = [[G0]*n for _ in range(n)]
    U = {-1: Z, 0: ident(n)}
    for m in range(0, hi):
        U[m + 1] = madd(mmul(A, U[m]), U[m - 1], -1)
    for m in range(-1, lo, -1):
        U[m - 1] = madd(mmul(A, U[m]), U[m + 1], -1)
    return U


def blockdiag(A, B):
    n, m = len(A), len(B)
    return [list(A[i]) + [G0]*m for i in range(n)] + [[G0]*n + list(B[i]) for i in range(m)]


def P_at(k, x, t):
    """P_k(t) = U_k(t) - x U_{k-1}(t) in F_p"""
    a, b = G0, G1
    for _ in range(k - 1):
        a, b = b, t*b - a
    Ukm1 = b if k >= 1 else G0
    Uk = t*b - a if k >= 1 else G1
    return Uk - x*Ukm1


nmod = 0
for k in range(1, 6):
    for xv in [0, rnd.randrange(2, PM), rnd.randrange(2, PM)]:
        x = GF(xv, PM)
        Rm = ChebModule(k, [x])
        AR = [[G0]*k for _ in range(k)]
        for j in range(k):
            col = Rm.mulX(Rm.e(j))
            for i in range(k):
                AR[i][j] = GF(0, PM) + col[i]
        mods = [('R', AR), ('R+R', blockdiag(AR, AR))]
        root = next((GF(t, PM) for t in range(PM) if P_at(k, x, GF(t, PM)) == 0), None)
        if root is not None:
            mods.append(('R+F_p', blockdiag(AR, [[root]])))
        for name, A0 in mods:
            r = len(A0)
            while True:
                S = [[GF(rnd.randrange(PM), PM) for _ in range(r)] for _ in range(r)]
                if det(S) != 0:
                    break
            A = mmul(mmul(S, A0), minv(S))
            L = 2*k + 4
            Um = U_mat(A, -4*k - 12, 4*k + 12)
            Pk = madd(Um[k], Um[k - 1], -x)
            ck.chk('Corollary 4.4 proof', all(v == 0 for row in Pk for v in row), '%s: P_k(A) = 0' % name)
            f0 = [GF(rnd.randrange(PM), PM) for _ in range(r)]
            f1 = [GF(rnd.randrange(PM), PM) for _ in range(r)]
            f = {0: f0, 1: f1}
            lo, hi = -L - 3*k - 6, L + 3*k + 6
            for j in range(1, hi):
                f[j + 1] = [a - b for a, b in zip(mvec(A, f[j]), f[j - 1])]
            for j in range(0, lo, -1):
                f[j - 1] = [a - b for a, b in zip(mvec(A, f[j]), f[j + 1])]
            ok = all(veq(f[j], [a - b for a, b in zip(mvec(Um[j - 1], f1), mvec(Um[j - 2], f0))]) for j in range(-6, 12))
            ck.chk('Corollary 4.4 proof', ok, '%s: f_j = U_{j-1}(X) f_1 - U_{j-2}(X) f_0' % name)
            LamM = [[-v for v in row] for row in madd(Um[k - 1], Um[k - 2], -x)]
            ok = det(LamM) != 0
            for j in range(-L - k, L + k + 1):
                lf = mvec(LamM, f[j])
                ok = ok and veq(lf, [a - x*b for a, b in zip(f[j + k + 1], f[j + k])]) \
                    and veq(lf, [a - x*b for a, b in zip(f[j - k - 1], f[j - k])])
            ck.chk('Corollary 4.4 proof', ok, '%s: Lambda_M' % name)
            # Lambda_M^2 is the action of 1 + x^2 - xX (the identity if x = 0)
            L2 = mmul(LamM, LamM)
            ok = all(L2[i][j] == (G1 + x*x if i == j else G0) - x*A[i][j] for i in range(r) for j in range(r))
            ck.chk('Corollary 4.4 proof', ok, '%s: Lambda_M^2 = 1 + x^2 - xX' % name)
            W = {m: det([f[m + i] for i in range(r)]) for m in range(-L - k - 1, L + k + 2)}
            for l in range(-L, L + 1):
                ck.chk('Corollary 4.4 (4.4) F_p modules', W[l + k + 1]*W[l - k - 1] - x*x*W[l + k]*W[l - k] == (1 - x*x)*W[l]**2,
                       '%s, k=%d, x=%d, l=%d' % (name, k, xv, l))
            nmod += 1
ck.log('(M) Corollary 4.4 over F_%d: %d modules (R, R+R, R+F_p, conjugated), k <= 5, x = 0 and two random x' % (PM, nmod))

# ---------------------------------------------------------------------------------------------- (S)
nS = 0
for k in range(2, 6):
    found = 0
    tries = 0
    while found < 2 and tries < 300:
        tries += 1
        x = GF(rnd.randrange(2, PM), PM)
        ts = [GF(t, PM) for t in range(2, PM - 1)
              if (GF(t, PM)**(2*k + 2) - x*GF(t, PM)**(2*k + 1) + x*t - 1) == 0]
        pairs = {}
        for t in ts:
            rho = t + t.inv()
            pairs.setdefault(rho.v, t)
        if len(pairs) < 2:
            continue
        found += 1
        omegas = list(pairs.values())
        ck.chk('(4.5) roots', all(P_at(k, x, t + t.inv()) == 0 for t in omegas), 'k=%d' % k)
        for r in range(1, 5):
            js = [rnd.randrange(len(omegas)) for _ in range(r)]
            al = [GF(rnd.randrange(PM), PM) for _ in range(r)]
            be = [GF(rnd.randrange(PM), PM) for _ in range(r)]
            fv = lambda m: [al[i]*omegas[js[i]]**m + be[i]*omegas[js[i]]**(-m) for i in range(r)]
            W = {m: det([fv(m + l) for l in range(r)]) for m in range(-8 - k - 1, 8 + k + 2)}
            for l in range(-8, 9):
                ck.chk('(4.5)', W[l + k + 1]*W[l - k - 1] - x*x*W[l + k]*W[l - k] == (1 - x*x)*W[l]**2,
                       'k=%d, r=%d, l=%d' % (k, r, l))
            nS += 1
ck.log('(S) (4.5): %d determinants of size r = 1..4 formed with roots of P_k in F_%d (k = 2..5), |l| <= 8' % (nS, PM))

sys.exit(0 if ck.finish() else 1)


==> anc/s4_spectral.py <==
# s4_spectral.py -- exact verification of Section 4.3: the identity with a spectral parameter (Proposition 4.7 with
# (4.10)-(4.12)), the case P = P_k (Corollary 4.8 with (4.13), (4.14)), the Hankel form (Corollary 4.9 with
# (4.15)-(4.17)) and the paragraph after it, the symplectic characters of Remark 4.10, and the divisibility proof of
# (4.13) given at the end of Remark 3.5.  Arithmetic in Q, Q[y], Z[x], Z[x,y] (lib.MPoly), Q[t,1/t] (lib.LPoly)
# and F_p (p = 10007); no floating point.  Pure Python 3 (standard library only).
# Run:  python3 -I s4_spectral.py     (needs lib.py)
#
# Objects.  P monic of degree k >= 1 over a field K; F_j = class of U_{j-1} in K[X]/(P) (coordinates with respect to the
# monic basis U_0..U_{k-1}, by lib.ChebModule); w_P(m) = det(F_m..F_{m+k-1}); M^P_i(m) = det(F_m, .., omit F_{m+i}, ..,
# F_{m+k}) (0 <= i <= k); W^P_m(y) = sum_i (-y)^i M^P_i(m); W^{P*}_m(y) = sum_i (-1)^i M^P_i(m) y^(k-i);
# Q_P(y) = y^k (y^2-1) P(y + 1/y).  For P = P_k = U_k - x U_{k-1} over Q(x) the index P is omitted and
# Q(y) = y^(2k+2) - x y^(2k+1) + x y - 1.  L_y: the functional of the weights (y,0,0,...), lambda = 1, so that
# L_y(X^n) = a_{n,0}(y,0); H_n(x;y) = det(L_y(X^(i+j) P_k))_{i,j<n}, H*_n(x;y) = y^k H_n(x;1/y); D_{k,n} = Hankel
# determinants of a_{n,k}(x,c) (path counting).  eps_k = (-1)^(k(k+1)/2).
#
# Tags (they name statements of the paper by their printed numbers):
#   [(4.10)]          W^P_m(y0) = det(F_{m+1+i} - y0 F_{m+i})_{i<k} = Cas_m(d_{y0} F) and W^{P*}_m(y0) = det(y0 F_{m+1+i}
#                     - F_{m+i}) (y0 rational, and y an indeterminate in Q[y])
#   [(4.11)]          W^P_m(0) = M^P_0(m) = w_P(m+1), W^{P*}_m(0) = (-1)^k M^P_k(m) = (-1)^k w_P(m)
#   [Section 4.3 Q_P] Q_P is a polynomial of degree 2k+2 (and Q_{P_k} = Q, checked in s3_yu_comparison.py)
#   [Proposition 4.7 (4.12)]  y^2 W^P_l(y) W^{P*}_{l-1}(y) - W^{P*}_l(y) W^P_{l-1}(y) = (-1)^k Q_P(y) w_P(l)^2 in K[y]:
#                     random monic P over Q of degree k = 1..6 (three per k), y an indeterminate, |l| <= 2k+5;  over
#                     F_10007: random monic P of degree 1..6, checked at 2k+4 distinct values of y (more than the
#                     degree 2k+2)
#   [Proposition 4.7 proof]  (d_y d_{1/y} F)_j = (X - (y+1/y)) F_{j+1}; the multiplication by X - xi has determinant
#                     (-1)^k P(xi); Cas_{l-1}(d_y d_{1/y} F) = (-1)^k P(y+1/y) w_P(l); the displayed consequence of (3.1)
#                     (rational y0)
#   [Corollary 4.8 (4.13)]  (4.13) in Z[x,y] (k <= 5, |l| <= 2k+4), M_i(m) in Z[x] (k <= 6)
#   [Corollary 4.8 (4.14)]  W_m(0) = w(m+1), W*_m(0) = (-1)^k w(m), W_m(x) = eps_k w(m-k), W*_m(x) = (-1)^k eps_k w(m+k+1)
#   [Corollary 4.8 (4.14) at y=1/x]  W_m(1/x) = x^(-k) W*_m(x) = (-x)^(-k) eps_k w(m+k+1) at rational x (the value at
#                     y = 1/x used in the paragraph after Proposition 5.11)
#   [Corollary 4.8 y=x]  (4.13) at y = x is (-1)^k times the identity of Proposition 3.4, and Q(x) = x^2 - 1
#   [Corollary 4.9(i)]  H_n(x;y) (from path counting with y indeterminate) = det(a_{i+j,k}(y,c) + (y-x) sum_l y^l
#                     a_{i+j,k-1-l}(y,c)) for c in {0, 3} (and c indeterminate for k <= 2); H_n = (-1)^(nk) W_n(y);
#                     deg_y H_n <= k; H*_n in Z[x,y];  [Corollary 4.9(i) proof]: sum_l y^l P_{k-1-l,y} = U_{k-1} and
#                     P_k = P_{k,y} + (y-x) sum_l y^l P_{k-1-l,y}
#   [Corollary 4.9 (4.15)]  y^2 H_n H*_{n-1} - H*_n H_{n-1} = Q(y) D_{k,n+k}^2 (n >= 1)
#   [Corollary 4.9 (4.16)]  H_n(x;x) = D_{k,n}, H*_n(x;x) = D_{k,n+2k+1}, H_n(x;0) = eps_k D_{k,n+k+1},
#                     H*_n(x;0) = eps_k D_{k,n+k}
#   [Corollary 4.9 (4.17)]  det(a_{i+j,k}(0,c) - x a_{i+j,k-1}(0,c)) = eps_k D_{k,n+k+1}(x) for c in {0, 2, -3}
#   [Corollary 4.9(iii)]  H_n H_{n-2k-2} - x^2 H_{n-1} H_{n-2k-1} = (1-x^2) H_{n-k-1}^2 in Z[x,y] (n >= 2k+2)
#   [Corollary 4.9 proof]  x^2 D_{k,n} D_{k,n+2k} - D_{k,n+2k+1} D_{k,n-1} = (x^2-1) D_{k,n+k}^2 (the last display)
#   [Section 4.3 w as Hankel]  (the paragraph after Corollary 4.9) w(m) = (-1)^((m-1)k) H_{m-1}(x;0) =
#                     (-1)^((m-1)k) det(a_{i+j,k}(0,0) - x a_{i+j,k-1}(0,0))_{i,j<=m-2} (m >= 1), and a_{n,j}(0,0) are
#                     the ballot numbers (j+1)/(n+1) binom(n+1, (n-j)/2) (n - j even)
#   [Remark 3.5 divisibility proof of (4.13)]  the second proof of (4.13) given at the end of Remark 3.5 (the
#                     divisibility argument of Step 4 of the proof of [Yu, Proposition 3.7]), with its steps: Cramer:
#                     sum_i (-1)^i M_i(m) F_{m+i} = 0; Psi_l(t) - Psi_l(1/t) divisible by Q(t), Psi_l(t) =
#                     t^(l-1) W_{l-1}(t); Psi_l(t) Psi_{l+1}(1/t) - Psi_l(1/t) Psi_{l+1}(t) = t^(-1) W_{l-1}(t) W_l(1/t)
#                     - t W_{l-1}(1/t) W_l(t) = (-1)^(k+1) w(l)^2 t^(-k-1) Q(t), with exponents in [-(k+1), k+1] and
#                     coefficient of t^(k+1) equal to (-1)^(k+1) M_0(l-1) M_k(l); in addition (the setting of [Yu]):
#                     gamma = W_{l-1}, eta = t W_l are coefficient vectors of elements of the kernel of the window
#                     F_{l-1}..F_{l+k}, and a basis of it when w(l) != 0  (rational x, t an indeterminate)
#   [Remark 4.10 ...] for P = prod_j (X - om_j - 1/om_j) with random rational om_j:  det(U_l(rho_j)) = prod_{i<j}
#                     (rho_j - rho_i); w_P(m) = sp_{((m-1)^k)}(om), M^P_i(m) = sp_{(m^(k-i),(m-1)^i)}(om) (m >= 1), hence
#                     W^P_m(y) = sum_i (-y)^i sp_{(m^(k-i),(m-1)^i)}(om) (bialternant formula as the definition of sp);
#                     prod_j (X - om_j - 1/om_j) = sum_i (-1)^i sp_{(1^i)}(om) U_{k-i}(X), sp_{(1^i)} = sigma_i -
#                     sigma_{i-2};  Q(t)/(t^2-1) = t^k P_k(t+1/t) and sp_(1) = sum rho_j = x for P = P_k;
#                     [Remark 4.10 example]: for k = 2, x = 3, P = U_2 - 3 U_1 - U_0/2 (sp_(1) = 3): w_P(1) = 1,
#                     w_P(2) = -1/2, w_P(4) = 139/8, w_P(6) = -8277/32, w_P(7) = -18605/64, and at l = 4 the two
#                     sides of (1.3) with w_P are -46549/32 and -19321/8 (moreover (1.3) with w_P fails for every l
#                     with 4 <= l <= 29);  [Remark 4.10 general point]: two further examples with k = 3 in which
#                     (1.3) with w_P and x = sp_(1) fails for some l.
#   [NEG ...]         negative controls: (4.12) without the sign (-1)^k (k = 3), (4.16) with eps_k omitted in
#                     H_n(x;0) (k = 2).
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random

ck = TagChecker('s4_spectral')
chk = ck.chk
rnd = random.Random(7)
PR = 10007


def Ms(Rm, F, m, k):
    """[M_0(m), ..., M_k(m)]"""
    return [det([F[m + j] for j in range(k + 1) if j != i]) for i in range(k + 1)]


def Uval(m, tau):
    """U_m(tau + 1/tau) for any integer m"""
    if m >= 0:
        return sum(tau**(m - 2*i) for i in range(m + 1))
    return 0 if m == -1 else -Uval(-m - 2, tau)


# ================================================================================ Proposition 4.7 over Q, y indeterminate
Y = Poly([0, 1])
for k in range(1, 7):
    for trial in range(3):
        P = [Fr(rnd.randint(-4, 4), rnd.randint(1, 3)) for _ in range(k)] + [1]      # monic, monomial basis
        Rm = chebmodule_of(P)
        L = 2*k + 5
        F = Rm.U_sequence(-L - 4, L + k + 4)
        w = {m: det([F[m + i] for i in range(k)]) for m in range(-L - 2, L + 3)}
        M = {m: Ms(Rm, F, m, k) for m in range(-L - 2, L + 2)}
        W = {m: sum(((-Y)**i*M[m][i] for i in range(k + 1)), Poly()) for m in M}
        Ws = {m: sum((Y**(k - i)*((-1)**i*M[m][i]) for i in range(k + 1)), Poly()) for m in M}
        # Q_P(y) = y^k (y^2 - 1) P(y + 1/y)
        t = LPoly.mono(1)
        Pt = sum((c*(t + LPoly.mono(-1))**i for i, c in enumerate(P)), LPoly())
        QP = LPoly.mono(k)*(t*t - 1)*Pt
        chk('Section 4.3 Q_P', QP.lo() >= 0 and QP.hi() == 2*k + 2, 'k=%d' % k)
        QPp = Poly([QP.coef(i) for i in range(2*k + 3)])
        where = 'k=%d, P=%s' % (k, [str(c) for c in P])
        for l in range(-L, L + 1):
            lhs = Y*Y*W[l]*Ws[l - 1] - Ws[l]*W[l - 1]
            chk('Proposition 4.7 (4.12)', lhs == (-1)**k*QPp*w[l]*w[l], lambda: where + ', l=%d' % l)
            if k == 3 and trial == 0 and l == 2:
                ck.neg('Proposition 4.7 (4.12)', lhs == QPp*w[l]*w[l], '(k=3: sign (-1)^k omitted)')
        for m in range(-L, L + 1):
            chk('(4.11)', W[m](0) == M[m][0] == w[m + 1] and Ws[m](0) == (-1)**k*M[m][k] == (-1)**k*w[m], where)
            # (4.10) with y an indeterminate and at rational y0
            Fy = [[Poly([F[m + 1 + i][j], 0]) - Y*F[m + i][j] for j in range(k)] for i in range(k)]
            chk('(4.10)', det(Fy) == W[m], where)
            for y0 in (Fr(rnd.randint(2, 9), rnd.randint(1, 5)), Fr(-rnd.randint(1, 5), rnd.randint(2, 7))):
                chk('(4.10)', det([Rm.add(F[m + 1 + i], F[m + i], 1, -y0) for i in range(k)]) == W[m](y0)
                    and det([Rm.add(F[m + 1 + i], F[m + i], y0, -1) for i in range(k)]) == Ws[m](y0), where)
        # the proof of Proposition 4.7 at rational y0
        for y0 in (Fr(5, 3), Fr(-2, 7)):
            xi = y0 + 1/y0
            Pxi = sum(c*xi**i for i, c in enumerate(P))
            chk('Proposition 4.7 proof', det([Rm.add(Rm.mulX(Rm.e(j)), Rm.e(j), 1, -xi) for j in range(k)]) == (-1)**k*Pxi, where)
            for l in range(-L + 1, L + 1):
                dd = [Rm.add(Rm.add(F[l - 1 + i + 2], F[l - 1 + i]), F[l - 1 + i + 1], 1, -xi) for i in range(k)]
                ok = all(veq(dd[i], Rm.add(Rm.mulX(F[l + i]), F[l + i], 1, -xi)) for i in range(k))
                ok = ok and det(dd) == (-1)**k*Pxi*w[l]
                hm = (y0 - 1/y0)*(-1)**k*Pxi*w[l]**2 + W[l - 1](y0)*W[l](1/y0)/y0 - y0*W[l - 1](1/y0)*W[l](y0)
                chk('Proposition 4.7 proof', ok and hm == 0, lambda: where + ', l=%d' % l)
ck.log('Proposition 4.7 over Q: random monic P of degree 1..6 (3 per degree), y indeterminate, |l| <= 2k+5; (4.10), '
       '(4.11), Q_P, the proof at rational y')
for k in range(1, 7):
    for trial in range(2):
        P = [GF(rnd.randrange(PR), PR) for _ in range(k)] + [GF(1, PR)]
        Rm = chebmodule_of(P)
        L = 2*k + 3
        F = Rm.U_sequence(-L - 4, L + k + 4)
        w = {m: det([F[m + i] for i in range(k)]) for m in range(-L - 2, L + 3)}
        M = {m: Ms(Rm, F, m, k) for m in range(-L - 2, L + 2)}
        ys = rnd.sample(range(2, PR - 1), 2*k + 4)
        for l in range(-L, L + 1):
            ok = True
            for yv in ys:
                y0 = GF(yv, PR)
                Wv = lambda m, yy: sum(((-yy)**i*M[m][i] for i in range(k + 1)), GF(0, PR))
                Wsv = lambda m, yy: sum(((-1)**i*M[m][i]*yy**(k - i) for i in range(k + 1)), GF(0, PR))
                xi = y0 + y0.inv()
                QP = y0**k*(y0*y0 - 1)*sum((c*xi**i for i, c in enumerate(P)), GF(0, PR))
                ok = ok and y0*y0*Wv(l, y0)*Wsv(l - 1, y0) - Wsv(l, y0)*Wv(l - 1, y0) == (-1)**k*QP*w[l]**2
            chk('Proposition 4.7 (4.12)', ok, 'F_p, k=%d, l=%d' % (k, l))
ck.log('Proposition 4.7 over F_%d: random monic P of degree 1..6, (4.12) at 2k+4 values of y for |l| <= 2k+3' % PR)

# ================================================================================ Corollary 4.8
xm, ym = mvars(2)
toM = lambda p: sum((c*xm**i for i, c in enumerate(Poly.lift(p).c)), 0*xm)
for k in range(1, 7):
    Rm = ChebModule(k, [X])
    L = 2*k + 4
    F = Rm.U_sequence(-L - 3*k - 6, L + 3*k + 6)
    w = {m: det([F[m + i] for i in range(k)]) for m in range(-L - 2*k - 3, L + 2*k + 4)}
    M = {m: Ms(Rm, F, m, k) for m in range(-L - k - 3, L + k + 3)}
    chk('Corollary 4.8 (4.13)', all(Fr(c).denominator == 1 for m in M for v in M[m] for c in Poly.lift(v).c), 'M_i in Z[x]')
    W = {m: sum(((-ym)**i*toM(M[m][i]) for i in range(k + 1)), 0*xm) for m in M}
    Ws = {m: sum((ym**(k - i)*((-1)**i*toM(M[m][i])) for i in range(k + 1)), 0*xm) for m in M}
    wm = {m: toM(w[m]) for m in w}
    Q = ym**(2*k + 2) - xm*ym**(2*k + 1) + xm*ym - 1
    e = eps(k)
    for m in range(-L - k - 2, L + k + 3):
        ok = W[m].subs(1, 0) == wm[m + 1] and Ws[m].subs(1, 0) == (-1)**k*wm[m]
        ok = ok and W[m].subs_var(1, 0) == e*wm[m - k] and Ws[m].subs_var(1, 0) == (-1)**k*e*wm[m + k + 1]
        chk('Corollary 4.8 (4.14)', ok, 'k=%d, m=%d' % (k, m))
    for l in range(-L, L + 1):
        if k <= 5:
            lhs = ym*ym*W[l]*Ws[l - 1] - Ws[l]*W[l - 1]
            chk('Corollary 4.8 (4.13)', lhs == (-1)**k*Q*wm[l]*wm[l], 'k=%d, l=%d' % (k, l))
            p34 = (-1)**k*(xm*xm*wm[l - k]*wm[l + k] - wm[l + k + 1]*wm[l - k - 1])
            chk('Corollary 4.8 y=x', lhs.subs_var(1, 0) == p34 and Q.subs_var(1, 0) == xm*xm - 1
                and p34 == (-1)**k*(xm*xm - 1)*wm[l]*wm[l], 'k=%d, l=%d' % (k, l))
    for x0 in (Fr(3), Fr(-2, 5)):
        for m in range(-L, L + 1):
            Wv = sum(((-1/x0)**i*Poly.lift(M[m][i])(x0) for i in range(k + 1)))
            Wsx = sum(((-1)**i*Poly.lift(M[m][i])(x0)*x0**(k - i) for i in range(k + 1)))
            chk('Corollary 4.8 (4.14) at y=1/x', Wv == x0**(-k)*Wsx == (-x0)**(-k)*e*Poly.lift(w[m + k + 1])(x0),
                'W_m(1/x), k=%d, m=%d' % (k, m))
ck.log('Corollary 4.8 in Z[x,y] (k <= 5, |l| <= 2k+4); (4.14) for k <= 6, also at y = 1/x for x in {3, -2/5}')

# ================================================================================ Corollary 4.9 (Hankel form)
for k in range(1, 5):
    nmax = 2*k + 6
    ay = cigler_table(2*nmax + k + 2, ym, 0)                     # a_{n,j}(y,0)
    Pk = P_list(k, xm)
    b = [sum((Pk[j]*ay[n + j][0] for j in range(k + 1)), 0*xm) for n in range(2*nmax)]   # L_y(X^n P_k)
    H = [xm.lift(v) for v in hankel_seq_dets(b, nmax)]
    ax = cigler_table(2*(nmax + 2*k + 2) + 2, X, 0)
    D = hankel_seq_dets(lambda r: ax[r][k], nmax + 2*k + 2)
    Dm = [toM(v) for v in D]
    # (i): the formula for every c
    for c0 in (0, 3):
        ayc = cigler_table(2*nmax + 2, ym, c0)
        b2 = [ayc[n][k] + (ym - xm)*sum((ym**l*ayc[n][k - 1 - l] for l in range(k)), 0*xm) for n in range(2*nmax)]
        H2 = hankel_seq_dets(b2, nmax)
        chk('Corollary 4.9(i)', all(H2[n] == H[n] for n in range(nmax + 1)), 'k=%d, c=%d' % (k, c0))
    if k <= 2:
        x3, y3, c3 = mvars(3)
        ayc = cigler_table(2*6 + 2, y3, c3)
        b3 = [ayc[n][k] + (y3 - x3)*sum((y3**l*ayc[n][k - 1 - l] for l in range(k)), 0*x3) for n in range(12)]
        H3 = hankel_seq_dets(b3, 6)
        conv = lambda p: MPoly({(e[0], e[1]): c for e, c in p.d.items()}, 2)
        chk('Corollary 4.9(i)', all(x3.lift(H3[n]).degree(2) <= 0 and conv(x3.lift(H3[n])) == H[n] for n in range(7)), 'k=%d, c indeterminate' % k)
    # (i) proof: telescoping
    Uy = {m: U_list(m) for m in range(-2, k + 2)}
    Py = lambda m: padd(Uy[m], pscal(-ym, Uy[m - 1]))
    tel = [0]
    for l in range(k):
        tel = padd(tel, pscal(ym**l, Py(k - 1 - l)))
    chk('Corollary 4.9(i) proof', all(iszero(a - b_) for a, b_ in zip(tel + [0]*5, Uy[k - 1] + [0]*(len(tel) + 5 - len(Uy[k - 1])))),
        'telescoping, k=%d' % k)
    chk('Corollary 4.9(i) proof', all(iszero(v) for v in padd(Pk, pscal(-1, padd(Py(k), pscal(ym - xm, tel))))), 'P_k, k=%d' % k)
    # (i): H_n = (-1)^{nk} W_n(y); degree; H* in Z[x,y]
    Rm = ChebModule(k, [X])
    F = Rm.U_sequence(-3, nmax + k + 3)
    Hs = []
    for n in range(nmax + 1):
        Mn = Ms(Rm, F, n, k)
        Wn = sum(((-ym)**i*toM(Mn[i]) for i in range(k + 1)), 0*xm)
        chk('Corollary 4.9(i)', H[n] == (-1)**(n*k)*Wn and xm.lift(H[n]).degree(1) <= k, 'k=%d, n=%d' % (k, n))
        cs = xm.lift(H[n]).coeffs_in(1) + [0*xm]*(k + 1)
        Hs.append(sum((cs[i]*ym**(k - i) for i in range(k + 1)), 0*xm))       # y^k H_n(x;1/y), in Z[x,y]
    e = eps(k)
    Qy = ym**(2*k + 2) - xm*ym**(2*k + 1) + xm*ym - 1
    for n in range(nmax + 1):
        if n >= 1:
            chk('Corollary 4.9 (4.15)', ym*ym*H[n]*Hs[n - 1] - Hs[n]*H[n - 1] == Qy*Dm[n + k]*Dm[n + k], 'k=%d, n=%d' % (k, n))
        ok = H[n].subs_var(1, 0) == Dm[n] and Hs[n].subs_var(1, 0) == Dm[n + 2*k + 1]
        ok = ok and xm.lift(H[n]).subs(1, 0) == e*Dm[n + k + 1] and xm.lift(Hs[n]).subs(1, 0) == e*Dm[n + k]
        chk('Corollary 4.9 (4.16)', ok, 'k=%d, n=%d' % (k, n))
        if k == 2 and n == 2:
            ck.neg('Corollary 4.9 (4.16)', xm.lift(H[n]).subs(1, 0) == Dm[n + k + 1], '(k=2: eps_k omitted in H_n(x;0))')
        if n >= 1 and n + 2*k <= nmax + 2*k + 2 - 1:
            chk('Corollary 4.9 proof', xm*xm*Dm[n]*Dm[n + 2*k] - Dm[n + 2*k + 1]*Dm[n - 1] == (xm*xm - 1)*Dm[n + k]*Dm[n + k],
                'k=%d, n=%d' % (k, n))
        if n >= 2*k + 2:
            chk('Corollary 4.9(iii)', H[n]*H[n - 2*k - 2] - xm*xm*H[n - 1]*H[n - 2*k - 1] == (1 - xm*xm)*H[n - k - 1]**2,
                'k=%d, n=%d' % (k, n))
    for c0 in (0, 2, -3):
        a0 = cigler_table(2*nmax + 2, 0, c0)
        Dc = hankel_seq_dets(lambda r: a0[r][k] - X*a0[r][k - 1], nmax)
        chk('Corollary 4.9 (4.17)', all(Dc[n] == e*D[n + k + 1] for n in range(nmax + 1)), 'k=%d, c=%d' % (k, c0))
    # the paragraph after Corollary 4.9
    w = {m: det([F[m + i] for i in range(k)]) for m in range(1, nmax + 2)}
    a00 = cigler_table(2*nmax + 2, 0, 0)
    Dw = hankel_seq_dets(lambda r: a00[r][k] - X*a00[r][k - 1], nmax)
    chk('Section 4.3 w as Hankel', all(w[m] == (-1)**((m - 1)*k)*Dw[m - 1] for m in range(1, nmax + 2))
        and all(w[m] == (-1)**((m - 1)*k)*xm.lift(H[m - 1]).subs(1, 0).to_poly(0) for m in range(1, nmax + 2)), 'k=%d' % k)
a00 = cigler_table(30, 0, 0)
chk('Section 4.3 w as Hankel', all(a00[n][j] == (Fr(j + 1, n + 1)*binom(n + 1, (n - j)//2) if (n - j) % 2 == 0 else 0)
                               for n in range(30) for j in range(n + 1)), 'ballot numbers')
ck.log('Corollary 4.9 (k <= 4, n <= 2k+6, from path counting with x, y indeterminate) and the paragraph after it')

# ================================================================================ Remark 3.5: divisibility proof of (4.13)
# (rational x, t indeterminate)
t = LPoly.mono(1)
ti = LPoly.mono(-1)
for x0 in (Fr(3), Fr(-2, 5), Fr(7, 4)):
    for k in range(1, 6):
        Rm = ChebModule(k, [x0])
        L = 2*k + 3
        F = Rm.U_sequence(-L - 6, L + k + 6)
        w = {m: det([F[m + i] for i in range(k)]) for m in range(-L - 3, L + 4)}
        M = {m: Ms(Rm, F, m, k) for m in range(-L - 3, L + 3)}
        Wt = {m: sum(((-t)**i*M[m][i] for i in range(k + 1)), LPoly()) for m in M}
        Wti = {m: sum(((-ti)**i*M[m][i] for i in range(k + 1)), LPoly()) for m in M}
        Q = t**(2*k + 2) - x0*t**(2*k + 1) + x0*t - 1
        for l in range(-L, L + 1):
            cr = [sum((-1)**i*M[l][i]*F[l + i][j] for i in range(k + 1)) for j in range(k)]
            ok = all(v == 0 for v in cr)
            Psi = lambda ll: LPoly.mono(ll - 1)*Wt[ll - 1]
            Psii = lambda ll: LPoly.mono(1 - ll)*Wti[ll - 1]
            diff = Psi(l) - Psii(l)
            try:
                diff.divexact(Q)
                divisible = True
            except ArithmeticError:
                divisible = False
            A = Psi(l)*Psii(l + 1) - Psii(l)*Psi(l + 1)
            B = ti*Wt[l - 1]*Wti[l] - t*Wti[l - 1]*Wt[l]
            C = (-1)**(k + 1)*w[l]**2*LPoly.mono(-k - 1)*Q
            ok = ok and divisible and A == B == C and (not C or (C.lo() >= -k - 1 and C.hi() <= k + 1))
            ok = ok and B.coef(k + 1) == (-1)**(k + 1)*M[l - 1][0]*M[l][k]          # the constant, via (4.11)
            # gamma = W_{l-1}, eta = t W_l as coefficient vectors (length k+2) of kernel elements of the window
            gam = [(-1)**i*M[l - 1][i] for i in range(k + 1)] + [0]
            eta = [0] + [(-1)**i*M[l][i] for i in range(k + 1)]
            ker = all(sum(g[i]*F[l - 1 + i][j] for i in range(k + 2)) == 0 for g in (gam, eta) for j in range(k))
            if w[l] != 0:
                ker = ker and rank_and_kernel([gam, eta])[0] == 2
            chk('Remark 3.5 divisibility proof of (4.13)', ok and ker, 'x=%s, k=%d, l=%d' % (x0, k, l))
ck.log('Remark 3.5, divisibility proof of (4.13): Cramer relation, divisibility by Q(t), the identity, its exponents '
       'and its constant, the kernel elements '
       '(x in {3, -2/5, 7/4}, k <= 5, |l| <= 2k+3)')


# ================================================================================ Remark 4.10
def sp_char(mu, om):
    """sp_mu(om) by the Weyl bialternant formula; mu = [mu_1..mu_k] stored as mu[0..k-1], exponent mu_i + k - i + 1"""
    k = len(om)
    num = det([[om[j]**(mu[i] + k - i) - om[j]**(-(mu[i] + k - i)) for j in range(k)] for i in range(k)])
    den = det([[om[j]**(k - i) - om[j]**(-(k - i)) for j in range(k)] for i in range(k)])
    return Fr(num)/den


for k in range(1, 5):
    for trial in range(2):
        om = [Fr(rnd.randint(2, 9), rnd.randint(1, 7)) for _ in range(k)]
        while len(set(o + 1/o for o in om)) < k or any(o*o == 1 for o in om):
            om = [Fr(rnd.randint(2, 9), rnd.randint(1, 7)) for _ in range(k)]
        rho = [o + 1/o for o in om]
        vals = om + [1/o for o in om]
        e_ = [Fr(1)] + [Fr(0)]*(2*k)
        for v in vals:
            for i in range(2*k, 0, -1):
                e_[i] += v*e_[i - 1]
        spf = [e_[i] - (e_[i - 2] if i >= 2 else 0) for i in range(k + 1)]
        P = [Fr(1)]
        for r_ in rho:
            P = pmul(P, [-r_, 1])
        Psum = [0]
        for i in range(k + 1):
            Psum = padd(Psum, pscal((-1)**i*spf[i], U_list(k - i)))
        chk('Remark 4.10 fundamental characters', all(a == b for a, b in zip(P, Psum)) and len(P) == len(Psum), 'k=%d' % k)
        Vd = det([[Uval(l, o) for o in om] for l in range(k)])
        prod = Fr(1)
        for i in range(k):
            for j in range(i + 1, k):
                prod *= rho[j] - rho[i]
        chk('Remark 4.10 Vandermonde', Vd == prod, 'k=%d' % k)
        Rm = chebmodule_of(P)
        F = Rm.U_sequence(-2, 3*k + 10)
        for m in range(1, 2*k + 4):
            wm_ = det([F[m + i] for i in range(k)])
            Mi = Ms(Rm, F, m, k)
            ok = wm_ == sp_char([m - 1]*k, om)
            ok = ok and all(Mi[i] == sp_char([m]*(k - i) + [m - 1]*i, om) for i in range(k + 1))
            y0 = Fr(5, 3)
            Wy = sum((-y0)**i*Mi[i] for i in range(k + 1))
            ok = ok and Wy == sum((-y0)**i*sp_char([m]*(k - i) + [m - 1]*i, om) for i in range(k + 1))
            chk('Remark 4.10 characters', ok, 'k=%d, m=%d' % (k, m))
# Q(t)/(t^2-1) = t^k P_k(t+1/t) and sp_(1) = x for P = P_k (x, t indeterminates)
xq, tq = mvars(2)
for k in range(1, 9):
    tkP = sum((tq**(2*k - 2*i) for i in range(k + 1)), 0*xq) - xq*sum((tq**(2*k - 1 - 2*i) for i in range(k)), 0*xq)
    Q = tq**(2*k + 2) - xq*tq**(2*k + 1) + xq*tq - 1
    chk('Remark 4.10 Q', (tq*tq - 1)*tkP == Q, 'k=%d' % k)
    Pk = P_list(k, xq)
    chk('Remark 4.10 Q', Pk[k] == 1 and -Pk[k - 1] == xq, 'sum of the roots of P_k is x, k=%d' % k)
# the example k = 2, x = 3, P = U_2 - 3 U_1 - U_0/2: sp_(1) = 3, the values of w_P and the two sides of (1.3) at l = 4;
# moreover (1.3) with w_P fails for every l in [4, 29]
Rm = ChebModule(2, [Fr(3), Fr(1, 2)])                 # U_2 = 3 U_1 + U_0/2 in Q[X]/(P)
F = Rm.U_sequence(-5, 40)
w = {m: det([F[m + i] for i in range(2)]) for m in range(-4, 38)}
Pex = padd(padd(U_list(2), pscal(-3, U_list(1))), [Fr(-1, 2)])
chk('Remark 4.10 example', chebmodule_of(Pex).red == Rm.red and -Pex[1] == 3 and Pex[2] == 1, 'P and sp_(1) = 3')
vals = [w[1], w[2], w[4], w[6], w[7]]
chk('Remark 4.10 example', vals == [1, Fr(-1, 2), Fr(139, 8), Fr(-8277, 32), Fr(-18605, 64)], 'w_P values %r' % vals)
lhs4, rhs4 = w[7]*w[1] - 9*w[6]*w[2], (1 - 9)*w[4]**2
chk('Remark 4.10 example', lhs4 == Fr(-46549, 32) and rhs4 == Fr(-19321, 8), 'l=4: %r, %r' % (lhs4, rhs4))
fails = [l for l in range(4, 30) if w[l + 3]*w[l - 3] - 9*w[l + 2]*w[l - 2] != (1 - 9)*w[l]**2]
chk('Remark 4.10 example', fails == list(range(4, 30)), 'failing l: %r' % fails)
for k, coef in ((3, [Fr(3), Fr(2, 5), Fr(-1, 3)]), (3, [Fr(-2), Fr(1), Fr(4)])):
    Rm = ChebModule(k, coef)
    xv = coef[0]
    Lr = 30
    F = Rm.U_sequence(-Lr - 2*k - 16, Lr + 2*k + 16)
    w = {l: det([F[l + i] for i in range(k)]) for l in range(-Lr - k - 14, Lr + k + 15)}
    viol = sum(1 for l in range(k + 2, Lr) if w[l + k + 1]*w[l - k - 1] - xv**2*w[l + k]*w[l - k] != (1 - xv**2)*w[l]**2)
    chk('Remark 4.10 general point', viol > 0, 'k=%d c=%s' % (k, coef))
ck.log('Remark 4.10: characters at random rational points (k <= 4), the expansion in U_{k-i}, the Vandermonde-type '
       'determinant, Q(t)/(t^2-1) = t^k P_k(t+1/t) (k <= 8), the example k = 2 (its values; (1.3) fails for all '
       '4 <= l <= 29) and two examples with k = 3')

sys.exit(0 if ck.finish() else 1)


==> anc/s5_backward_curve.py <==
# s5_backward_curve.py -- exact verification of Sections 5.2 and 5.3 of the paper: Proposition 5.5 (backward shifts),
# Theorem 5.6 (the curve xc + x^2 + 1 = 0) with (5.3)-(5.8), Remark 5.7, Corollary 5.8 with (5.9), Remark 5.9,
# and the intermediate identities of the proofs.
# Pure Python 3 (standard library only), exact arithmetic (ints, Fractions, polynomials, Laurent polynomials);
# no floating point.   Run:  python3 -I s5_backward_curve.py     (needs lib.py in the same directory)
#
# Objects (all recomputed here from their definitions):
#   a_{n,j}(x,c)     weighted Motzkin numbers, level weights (c+x, c, c, ...), all other weights 1 (path recurrence);
#                    a_{r,j} := 0 for r < 0 or j < 0.  On the curve c = -x - 1/x the level weights are the Laurent
#                    polynomials (-1/x, -x-1/x, -x-1/x, ...) and the table is computed with x an indeterminate (lib.LPoly).
#   D_{m,k,n}(x,c) = det(a_{i+j+m,k}(x,c))_{0<=i,j<n} (m in Z);  d_n = D_{0,k,n}(x,0) in Z[x];  zeta = x + 1/x
#   Dcirc_{m,k,n}(x,c) = det(a_{i+j+m,k}(0,c) - x a_{i+j+m,k-1}(0,c))_{0<=i,j<n}
#   U_m (m in Z), P_m = U_m - x U_{m-1}, phi_m(c) = U_{m-1}(c);  L_y: L_y(X^r) = a_{r,0}(y,0)
#   R = Q(x)[X]/(P_k), F_j = class of U_{j-1} (lib.ChebModule, coordinates w.r.t. U_0..U_{k-1}), w(m) = det(F_m..F_{m+k-1}),
#   M_i(m) = det(F_m,..,^F_{m+i},..,F_{m+k}), W_m(y) = sum_i (-y)^i M_i(m), W*_m(y) = y^k W_m(1/y), eps_k = (-1)^(k(k+1)/2)
#   det_chi(...) for a monic chi: determinant of coordinates (monomial basis) after division with remainder by chi
#   Gamma in Z[c][[z]]: Gamma = 1 + c z Gamma + z^2 Gamma^2 (coefficients by the recurrence), series truncated at z^16
#   H_n(x;y) = det(L_y(X^{i+j} P_k))_{i,j<n}, H*_n(x;y) = y^k H_n(x;1/y), Q(y) = y^(2k+2) - x y^(2k+1) + x y - 1;
#   for a monic P of degree k:  H^P_n(y) = det(L_y(X^{i+j} P)), H^P*_n(y) = y^k H^P_n(1/y), Q_P(y) = y^k (y^2-1) P(y+1/y)
#
# Tags (printed number in the paper -- what is checked):
#   [Proposition 5.5]      D_{-m,k,n+m+k+1}(x,c) = (-1)^binom(m+k+1,2) Dcirc_{m,k,n}(x,c) and D_{-m,k,n} = 0 (1<=n<=m+k):
#                          x, c indeterminates (k<=2, m<=2, n<=3), x indeterminate with c in {2,-1/3} (k<=4, m<=3, n<=5),
#                          rational (x,c) (k<=6, m<=4, n<=6)
#   [Proposition 5.5 proof] u = Gamma^(k+1)/(1 - x z Gamma), u_0 = 1; Gamma^{-1} + z^2 Gamma = 1 - cz; gamma_j recurrence,
#                          gamma_0 = 2, gamma_1 = 1 - cz, deg gamma_j <= j; the formula for 1/u; v_r formula (r >= k+2)
#                          (x, c indeterminates, k<=5, up to z^16)
#   [(5.3)] [(5.4)] [(5.5)] [(5.6)]  Theorem 5.6, with x an indeterminate (identities in Z[x,1/x]) for 1<=k<=4 and at rational
#                          points x in {3, -2/5, 5/3, -1/2} for 1<=k<=6 (ranges printed below)
#   [(5.7)]                X - zeta = -x^{-1}(1 - xX + x^2); (x - 1/x) U_m(zeta) = x^(m+1) - x^(-m-1) (|m|<=25); P_k(zeta) = x^{-k}
#   [(5.8)]                D_{m+1,k,n}(x,-zeta) = (-x)^{-n} Dcirc_{m,k,n}(x,-zeta)  (x indeterminate k<=3; rational k<=6)
#   [Theorem 5.6 proof of (5.4)]  at rational x: D_{2,k,n}(x,-zeta) = (-x)^{-n} (-1)^(n(k+1)) det_{(X-zeta)P_k}(U_n..U_{n+k});
#                          Lemma 5.2 for xi = zeta, b_j = U_{n+j}; det_R(U_n,..,^U_{n+j},..,U_{n+k}) = M_j(n+1);
#                          sum_j (-1)^j U_{n+j}(zeta) M_j(n+1) = (x^{n+1} W_{n+1}(x) - x^{-n-1} W_{n+1}(1/x))/(x - 1/x)
#                          = (x^{n+1} W_{n+1}(x) - x^{-n-1-k} W*_{n+1}(x))/(x - 1/x); W_{n+1}(x) = eps_k w(n+1-k) = (-1)^((n+1)k) d_{n+1};
#                          W*_{n+1}(x) = (-1)^k eps_k w(n+k+2) = (-1)^((n+1)k) d_{n+2k+2}; the closed formula for
#                          det_{(X-zeta)P_k}(U_n..U_{n+k}); the final formula for D_{2,k,n}(x,-zeta)
#   [Theorem 5.6 proof of (5.5)]  n = k+1: both sides 0, d_0 = 1, d_{2k+1} = x^k, H*_0(x;y) = y^k; the displayed chain
#                          (x^2-1) D_{-1,k,n} = (-1)^binom(k+2,2) (-x)^(n-k-2) (x^2-1) D_{2,k,n-k-2}; the sign identity
#   [Remark 5.7(1)]        D_{-1,k,n}(x,c) = 0 for 1<=n<=k+1 (x, c indeterminates, k<=4)
#   [Remark 5.7(2)]        k = 0: (5.3)-(5.6) with d_n = 1, eps_0 = 1; det(L_0(X^{i+j}(X-zeta))) = (-1)^n U_n(zeta);
#                          u = Gamma/(1-xzGamma), 1/u = 1 - (c+x)z - z^2 Gamma, v_r = -a_{r-2,0}(0,c);
#                          D_{-m,0,n+m+1}(x,c) = (-1)^binom(m+1,2) D_{m,0,n}(0,c); for n=1 the right side of (5.5) is 0;
#                          D_{1,0,n}(x,-zeta) = (-x)^{-n}, D_{2,0,n}(x,-zeta) = sum_{j<=n} x^{-2j}; agreement with [C23,(16)]:
#                          D_{1,0,n}(x,c) = phi_{n+1}(c) + x phi_n(c), D_{2,0,n}(x,c) = sum_{j<=n} (phi_{j+1}(c) + x phi_j(c))^2
#   [Remark 5.7(3)]        x = 1, c = -2: (5.3) and the evaluations of [CS, Thm 1.6, 1.7] (in the form of the proof
#                          of Corollary 5.13 in Appendix A);
#                          (5.4), (5.5): the right-hand sides are divisible by x^2-1 in Z[x,1/x], and the quotients at x = 1 and
#                          x = -1 are the determinants D_{2,k,n}, D_{-1,k,n} computed directly at (x,c) = (1,-2), (-1,2)
#   [(5.9)]                Desnanot--Jacobi for m in {-3..3}: x, c indeterminates (k<=3, n<=4), rational (x,c) (k<=6, n<=10)
#   [Corollary 5.8]        the identity d_{n+1}(x^{2n+k+2} d_n - x^2 d_{n+2k+1}) = d_n(x^{2n+k+2} d_{n+1} - d_{n+2k+2})
#                          - (x^2-1) d_{n+k+1}^2 and d_{n+2k+2} d_n - x^2 d_{n+2k+1} d_{n+1} = (1-x^2) d_{n+k+1}^2 in Z[x];
#                          d_{2k+2} = 1 - x^2 and (5.4) at n = 0 (proof and paragraph after it); the recurrence of
#                          Theorem 1.1 for D_{1,k,n} on the curve
#   [Corollary 5.8 m=-1]   (claim after the corollary) inserting (5.3), (5.5) into (5.9) for m = -1 gives exactly (1.1) at
#                          the index n+k+1 (checked as an algebraic identity with random values in place of the d_i)
#   [Remark 5.9]           g'_r = g_r (r >= 1), both = -y^{-1} L_0((X-zeta_y)^{r-1} P_k); g'_0 = g_0 + varsigma; the five
#                          determinant identifications; the resulting (4.15)  (x indeterminate, y rational, k<=4, n<=6)
#   [Remark 5.9 multline]  the displayed consequence of Desnanot--Jacobi for random sequences g and scalars varsigma
#                          (the sequences g, g' of Remark 5.9 are called nu, nu' in the code)
#   [Remark 5.9 general P] for random monic P over Q (deg k<=5) and rational y:  H^P_n(y) = (-1)^(nk) W^P_n(y) and
#                          y^2 H^P_n H^P*_{n-1} - H^P*_n H^P_{n-1} = Q_P(y) (H^P_{n-1}(0))^2  (n<=6), which is (4.12) for l = n
#                          multiplied by (-1)^((2n-1)k) (the form in which "the same computation" gives (4.12))
#   [NEG ...]              negative controls
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random

ck = TagChecker('s5_backward_curve')
rng = random.Random(55)
xm, cm = mvars(2)
xl = LPoly.mono(1)                     # x as a Laurent polynomial
xi_ = LPoly.mono(-1)                   # 1/x
zl = xl + xi_                          # zeta = x + 1/x
cstar_l = -zl                          # c on the curve


def col(a, r, j):
    return a[r][j] if (r >= 0 and j >= 0) else 0


def Dl(a, m, k, nmax):
    """[D_{m,k,n} for n = 0..nmax] from the table a"""
    return hankel_seq_dets(lambda r: col(a, r, k), nmax, m)


def Dcl(a0, x, m, k, nmax):
    """[Dcirc_{m,k,n} for n = 0..nmax] from the table a0 = a(0,c)"""
    return hankel_seq_dets(lambda r: col(a0, r, k) - x*col(a0, r, k - 1), nmax, m)


def phi(m, c):
    if m < 0:
        return -phi(-m, c)
    f0, f1 = 0*c, 0*c + 1
    for _ in range(m):
        f0, f1 = f1, c*f1 - f0
    return f0


def L_apply(f, mom):
    s = 0
    for r, v in enumerate(f):
        if not iszero(v):
            s = s + v*mom[r]
    return s


def Pk_list(k, x):
    return padd(U_list(k), pscal(-x, U_list(k - 1)))


def Lp(p):
    """Poly / int -> LPoly"""
    return LPoly.lift(Poly.lift(p))


def wM(k, x, lo, hi):
    """w(m) and M_i(m) for lo <= m <= hi"""
    Mo = ChebModule(k, [x])
    F = Mo.U_sequence(lo - 2, hi + k + 2)
    w = {m: det([F[m + i] for i in range(k)]) for m in range(lo, hi + 1)}
    Mi = {m: [det([F[m + l] for l in range(k + 1) if l != i]) for i in range(k + 1)] for m in range(lo, hi + 1)}
    return w, Mi


TX = cigler_table(80, X, 0)                                     # a_{r,j}(x,0) for d_n


def dlist(k, nmax):
    return hankel_seq_dets(lambda r: TX[r][k], nmax)


# ================================================================== Proposition 5.5
def check_prop55(k, m, nmax, ax, a0, x, what):
    Dm = Dl(ax, -m, k, nmax + m + k + 1)
    Dc = Dcl(a0, x, m, k, nmax)
    for n in range(1, m + k + 1):
        ck.chk('Proposition 5.5', iszero(Dm[n]), lambda: '%s: vanishing k=%d m=%d n=%d' % (what, k, m, n))
    for n in range(0, nmax + 1):
        ck.chk('Proposition 5.5', Dm[n + m + k + 1] == (-1)**binom(m + k + 1, 2)*Dc[n],
               lambda: '%s: k=%d m=%d n=%d' % (what, k, m, n))
    return Dm, Dc


axM = cigler_table(24, xm, cm)
a0M = cigler_table(24, 0, cm)
for k in (1, 2, 3):
    for m in (0, 1, 2, 3):
        check_prop55(k, m, 3, axM, a0M, xm, 'x,c indeterminate')
ck.log('Proposition 5.5: x, c indeterminates, 1<=k<=3, 0<=m<=3, 0<=n<=3')
for c0 in (Fr(2), Fr(-1, 3)):
    axP = cigler_table(40, X, c0)
    a0P = cigler_table(40, 0, c0)
    for k in range(1, 5):
        for m in range(0, 4):
            check_prop55(k, m, 5, axP, a0P, X, 'x indet., c=%s' % c0)
    ck.log('Proposition 5.5: x indeterminate, c=%s, 1<=k<=4, 0<=m<=3, 0<=n<=5' % c0)
for (x0, c0) in ((Fr(3), Fr(5)), (Fr(-2, 5), Fr(1, 3)), (Fr(7, 4), Fr(-2))):
    axR = cigler_table(50, x0, c0)
    a0R = cigler_table(50, 0, c0)
    for k in range(1, 7):
        for m in range(0, 5):
            Dm, Dc = check_prop55(k, m, 6, axR, a0R, x0, '(x,c)=(%s,%s)' % (x0, c0))
            if (k, m) == (2, 1) and x0 == 3:
                ck.neg('Proposition 5.5', all(Dm[n + m + k + 1] == (-1)**binom(m + k, 2)*Dc[n] for n in range(7)),
                       'sign (-1)^binom(m+k,2), k=2, m=1, (x,c)=(3,5)')
    ck.log('Proposition 5.5: (x,c)=(%s,%s), 1<=k<=6, 0<=m<=4, 0<=n<=6' % (x0, c0))

# proof of Proposition 5.5: power series in z with coefficients in Z[x,c]
NZ = 16
ONE = MPoly({(0, 0): 1}, 2)
Gam = [ONE]
for n in range(1, NZ + 1):
    s = cm*Gam[n - 1]
    for i in range(0, n - 1):
        s = s + Gam[i]*Gam[n - 2 - i]
    Gam.append(s)
Ginv = ps_inv(Gam, NZ)
den = [ONE] + [-xm*Gam[n - 1] for n in range(1, NZ + 1)]                 # 1 - x z Gamma
z2G = [0, 0] + Gam[:NZ - 1]
ck.chk('Proposition 5.5 proof', ps_eq(padd(Ginv, z2G), [ONE, -cm], NZ), 'Gamma^{-1} + z^2 Gamma = 1 - cz')
gam = {0: [2*ONE], 1: [ONE, -cm]}
for j in range(1, 8):
    gam[j + 1] = padd(ps_mul(gam[1], gam[j], NZ), [0, 0] + pscal(-1, gam[j - 1]))
for j in range(0, 9):
    lhs = padd(ps_pow(Ginv, j, NZ), [0]*(2*j) + ps_pow(Gam, j, NZ)[:max(NZ + 1 - 2*j, 0)])
    ck.chk('Proposition 5.5 proof', ps_eq(lhs, gam[j], NZ) and all(iszero(v) for v in gam[j][j + 1:]),
           lambda: 'gamma_%d = Gamma^{-j} + z^{2j} Gamma^j, polynomial of degree <= j' % j)
for k in range(1, 6):
    u = [axM[r + k][k] for r in range(NZ + 1)]
    Gk1 = ps_pow(Gam, k + 1, NZ)
    ck.chk('Proposition 5.5 proof', u[0] == 1 and ps_eq(ps_mul(u, den, NZ), Gk1, NZ), lambda: 'u(z), k=%d' % k)
    uinv = ps_inv(u, NZ)
    form1 = padd(ps_pow(Ginv, k + 1, NZ), [0] + pscal(-xm, ps_pow(Ginv, k, NZ))[:NZ])
    tail = padd([0]*k + ps_pow(Gam, k + 1, NZ), [0]*(k - 1) + pscal(-xm, ps_pow(Gam, k, NZ)))
    form2 = padd(padd(gam[k + 1], [0] + pscal(-xm, gam[k])), pscal(-1, [0]*(k + 2) + tail[:NZ]))
    ck.chk('Proposition 5.5 proof', ps_eq(uinv, form1, NZ) and ps_eq(uinv, form2, NZ), lambda: '1/u, k=%d' % k)
    for r in range(k + 2, NZ + 1):
        ck.chk('Proposition 5.5 proof', uinv[r] == -(a0M[r - k - 2][k] - xm*a0M[r - k - 2][k - 1]),
               lambda: 'v_r, k=%d r=%d' % (k, r))
ck.log('Proposition 5.5 proof: series identities in Z[x,c][[z]] up to z^%d, 1<=k<=5' % NZ)

# ================================================================== Theorem 5.6
def table_curve(N):
    """a_{n,j}(x, -x-1/x) as Laurent polynomials in x"""
    return table(N, lambda j: -xi_ if j == 0 else cstar_l)


def check_thm56(k, x, a, d, nmax, what, symbolic):
    """(5.3)-(5.6) and (5.8) for the table a = a(x, -zeta) and d = [d_n]; x a Fraction or the LPoly x"""
    e = eps(k)
    one = 1
    D1 = Dl(a, 1, k, nmax)
    D2 = Dl(a, 2, k, nmax)
    Dm1 = Dl(a, -1, k, nmax + 1)
    xx = x*x - 1
    for n in range(0, nmax + 1):
        ck.chk('(5.3)', D1[n] == (-1)**n*e*x**(-n)*d[n + k + 1], lambda: '%s k=%d n=%d' % (what, k, n))
        ck.chk('(5.4)', xx*D2[n] == x**(k + 2)*d[n + 1] - x**(-2*n)*d[n + 2*k + 2], lambda: '%s k=%d n=%d' % (what, k, n))
    for n in range(k + 1, nmax + 2):
        ck.chk('(5.5)', xx*Dm1[n] == (-1)**(n - 1)*e*(x**n*d[n - k - 1] - x**(k + 2 - n)*d[n + k]),
               lambda: '%s k=%d n=%d' % (what, k, n))
        if n >= k + 2:
            ck.chk('Theorem 5.6 proof of (5.5)', xx*Dm1[n] == (-1)**binom(k + 2, 2)*(-x)**(n - k - 2)*xx*D2[n - k - 2],
                   lambda: '%s chain, k=%d n=%d' % (what, k, n))
    n4 = 6
    for m in range(1, 5):
        Df = Dl(a, m, k, n4)
        Db = Dl(a, 1 - m, k, n4 + m + k)
        for n in range(0, n4 + 1):
            ck.chk('(5.6)', Db[n + m + k] == (-1)**binom(m + k, 2)*(-x)**n*Df[n], lambda: '%s k=%d m=%d n=%d' % (what, k, m, n))
    # (5.8): D_{m+1,k,n}(x,-zeta) = (-x)^{-n} Dcirc_{m,k,n}(x,-zeta)
    a0 = table(len(a) - 1, lambda j: cstar_l if symbolic else -(x + 1/x))
    for m in range(0, 4):
        Df = Dl(a, m + 1, k, 6)
        Dc = Dcl(a0, x, m, k, 6)
        for n in range(0, 7):
            ck.chk('(5.8)', Df[n] == (-x)**(-n)*Dc[n], lambda: '%s k=%d m=%d n=%d' % (what, k, m, n))
    return D1, D2, Dm1


symb = {}
for k in range(1, 5):
    nmax = 2*k + 7
    a = table_curve(2*nmax + 14)
    d = [Lp(v) for v in dlist(k, nmax + 2*k + 4)]
    D1, D2, Dm1 = check_thm56(k, xl, a, d, nmax, 'x indeterminate', True)
    symb[k] = (a, d, D1, D2, Dm1, nmax)
    ck.log('Theorem 5.6, x indeterminate (identities in Z[x,1/x]), k=%d: (5.3), (5.4) for n<=%d, (5.5) for %d<=n<=%d, '
           '(5.6) for 1<=m<=4, n<=6, (5.8) for m<=3, n<=6' % (k, nmax, k + 1, nmax + 1))
a, d, D1, D2, Dm1, nmax = symb[2]
ck.neg('(5.4)', all((xl*xl - 1)*D2[n] == xl**3*d[n + 1] - xl**(-2*n)*d[n + 6] for n in range(nmax + 1)),
       'x^(k+1) in place of x^(k+2), k=2, x indeterminate')
for x0 in (Fr(3), Fr(-2, 5), Fr(5, 3), Fr(-1, 2)):
    for k in range(1, 7):
        nmax = 2*k + 8
        a = table(2*nmax + 16, lambda j: -1/x0 if j == 0 else -(x0 + 1/x0))
        dc = Dl(cigler_table(2*nmax + 4*k + 12, x0, Fr(7)), 0, k, nmax + 2*k + 4)      # d_n with an unrelated c
        check_thm56(k, x0, a, dc, nmax, 'x=%s' % x0, False)
    ck.log('Theorem 5.6 at x=%s, 1<=k<=6: (5.3), (5.4) for n<=2k+8, (5.5) for k+1<=n<=2k+9, (5.6) for 1<=m<=4, n<=6, '
           '(5.8) for m<=3, n<=6' % x0)

# (5.7)
Xmz = [-zl, 1]
ck.chk('(5.7)', all(u == v for u, v in zip(Xmz, pscal(-xi_, [1 + xl*xl, -xl]))), 'X - zeta = -x^{-1}(1 - xX + x^2)')
for m in range(-25, 26):
    ck.chk('(5.7)', (xl - xi_)*peval(U_list(m), zl) == xl**(m + 1) - xl**(-m - 1), lambda: 'U_m(zeta), m=%d' % m)
for k in range(0, 16):
    ck.chk('(5.7)', peval(padd(U_list(k), pscal(-xl, U_list(k - 1))), zl) == xl**(-k), lambda: 'P_k(zeta), k=%d' % k)
ck.log('(5.7): the three formulas (|m|<=25, k<=15), x indeterminate')

# proof of (5.4) at rational points
for x0 in (Fr(3), Fr(-2, 5), Fr(5, 3)):
    z0 = x0 + 1/x0
    a0 = cigler_table(40, 0, -z0)
    mom0 = [row[0] for row in cigler_table(40, 0, 0)]
    for k in range(1, 7):
        e = eps(k)
        nmax = 8
        d = Dl(cigler_table(60, x0, 0), 0, k, nmax + 2*k + 4)
        w, Mi = wM(k, x0, -k - 2, nmax + 2*k + 4)
        D2 = Dl(cigler_table(40, x0, -z0), 2, k, nmax)
        Pk = Pk_list(k, x0)
        XPk = pmul([-z0, 1], Pk)
        mono = [[0]*i + [1] for i in range(k + 1)]
        Ub = [U_list(i) for i in range(k)]
        W = lambda m, t: sum(((-t)**i*Mi[m][i] for i in range(k + 1)), 0)
        for n in range(0, nmax + 1):
            dt = detR([U_list(n + j) for j in range(k + 1)], XPk, mono)
            hank = det([[L_apply(pmul([0]*(i + j) + [1], XPk), mom0) for j in range(n)] for i in range(n)])
            ok1 = hank == (-1)**(n*(k + 1))*dt and D2[n] == (-x0)**(-n)*hank
            lem52 = peval(Pk, z0)*dt == sum((-1)**(k + j)*peval(U_list(n + j), z0) *
                                            detR([U_list(n + l) for l in range(k + 1) if l != j], Pk, Ub)
                                            for j in range(k + 1))
            okM = all(detR([U_list(n + l) for l in range(k + 1) if l != j], Pk, Ub) == Mi[n + 1][j] for j in range(k + 1))
            S = sum((-1)**j*peval(U_list(n + j), z0)*Mi[n + 1][j] for j in range(k + 1))
            Wx, Wi = W(n + 1, x0), W(n + 1, 1/x0)
            Ws = x0**k*Wi
            okS = S == (x0**(n + 1)*Wx - x0**(-n - 1)*Wi)/(x0 - 1/x0) == (x0**(n + 1)*Wx - x0**(-n - 1 - k)*Ws)/(x0 - 1/x0)
            okW = Wx == e*w[n + 1 - k] == (-1)**((n + 1)*k)*d[n + 1] and Ws == (-1)**k*e*w[n + k + 2] == (-1)**((n + 1)*k)*d[n + 2*k + 2]
            okF = dt == (-1)**(n*k)*(x0**(n + k + 1)*d[n + 1] - x0**(-n - 1)*d[n + 2*k + 2])/(x0 - 1/x0)
            okD = D2[n] == x0**(-n)*(x0**(n + k + 1)*d[n + 1] - x0**(-n - 1)*d[n + 2*k + 2])/(x0 - 1/x0) == \
                (x0**(k + 2)*d[n + 1] - x0**(-2*n)*d[n + 2*k + 2])/(x0*x0 - 1)
            ck.chk('Theorem 5.6 proof of (5.4)', ok1 and lem52 and okM and okS and okW and okF and okD and peval(Pk, z0) == x0**(-k),
                   lambda: 'x=%s k=%d n=%d: %r' % (x0, k, n, (ok1, lem52, okM, okS, okW, okF, okD)))
    ck.log('proof of (5.4) at x=%s: all intermediate identities for 1<=k<=6, 0<=n<=8' % x0)
# proof of (5.5): n = k+1, d_{2k+1} = x^k, H*_0 = y^k, sign identity
for k in range(1, 13):
    d = dlist(k, 2*k + 2)
    ck.chk('Theorem 5.6 proof of (5.5)', d[0] == 1 and d[2*k + 1] == X**k and
           (-1)**k*eps(k)*(X**(k + 1)*d[0] - X*d[2*k + 1]) == 0, lambda: 'k=%d' % k)
    ck.chk('Theorem 5.6 proof of (5.5)', det([]) == 1, 'H_0 = 1 (so H*_0(x;y) = y^k)')
for k in range(0, 40):
    for n in range(0, 40):
        ck.chk('Theorem 5.6 proof of (5.5)', (-1)**(binom(k + 2, 2) + n - k) == (-1)**(n - 1)*eps(k) and
               binom(k + 2, 2) == binom(k + 1, 2) + k + 1, lambda: 'sign identity k=%d n=%d' % (k, n))
ck.log('proof of (5.5): d_0 = 1, d_{2k+1} = x^k (k<=12), sign identities (k, n < 40)')

# ================================================================== Remark 5.7
for k in range(1, 5):
    Dm1 = Dl(axM, -1, k, k + 1)
    for n in range(1, k + 2):
        ck.chk('Remark 5.7(1)', iszero(Dm1[n]), lambda: 'k=%d n=%d' % (k, n))
ck.log('Remark 5.7(1): D_{-1,k,n}(x,c) = 0 for 1<=n<=k+1, x and c indeterminates, k<=4')
# (2) k = 0
a = table_curve(40)
d1 = [LPoly.mono(0)]*40
check_thm56(0, xl, a, d1, 10, 'k=0, x indeterminate', True)
D1, D2 = Dl(a, 1, 0, 10), Dl(a, 2, 0, 10)
for n in range(0, 11):
    ck.chk('Remark 5.7(2)', D1[n] == (-xl)**(-n), lambda: 'D_{1,0,n}(x,-zeta), n=%d' % n)
    ck.chk('Remark 5.7(2)', D2[n] == sum((xl**(-2*j) for j in range(n + 1)), LPoly()), lambda: 'D_{2,0,n}(x,-zeta), n=%d' % n)
    ck.chk('Remark 5.7(2)', det([[L_apply([0]*(i + j) + Xmz, [row[0] for row in cigler_table(24, 0, 0)]) for j in range(n)]
                                  for i in range(n)]) == (-1)**n*peval(U_list(n), zl), lambda: 'det(L_0(X^{i+j}(X-zeta))), n=%d' % n)
ck.chk('Remark 5.7(2)', xl*1 - xl*1 == 0, 'for n = 1 the right side of (5.5) is x d_0 - x d_1 = 0')
for x0 in (Fr(3), Fr(-2, 5)):
    a = table(40, lambda j: -1/x0 if j == 0 else -(x0 + 1/x0))
    check_thm56(0, x0, a, [1]*40, 10, 'k=0, x=%s' % x0, False)
# series for k = 0
u0 = [axM[r][0] for r in range(NZ + 1)]
ck.chk('Remark 5.7(2)', ps_eq(ps_mul(u0, den, NZ), Gam, NZ), 'u = Gamma/(1 - x z Gamma)')
uinv0 = ps_inv(u0, NZ)
ck.chk('Remark 5.7(2)', ps_eq(uinv0, padd([ONE, -(cm + xm)], [0, 0] + pscal(-1, Gam[:NZ - 1])), NZ),
       '1/u = 1 - (c+x) z - z^2 Gamma')
for r in range(2, NZ + 1):
    ck.chk('Remark 5.7(2)', uinv0[r] == -a0M[r - 2][0], lambda: 'v_r, r=%d' % r)


def check_k0_backward(ax, a0, mmax, nmax, what):
    for m in range(0, mmax + 1):
        Dm = Dl(ax, -m, 0, nmax + m + 1)
        D0 = Dl(a0, m, 0, nmax)
        for n in range(1, m + 1):
            ck.chk('Remark 5.7(2)', iszero(Dm[n]), lambda: '%s vanishing m=%d n=%d' % (what, m, n))
        for n in range(0, nmax + 1):
            ck.chk('Remark 5.7(2)', Dm[n + m + 1] == (-1)**binom(m + 1, 2)*D0[n], lambda: '%s m=%d n=%d' % (what, m, n))


check_k0_backward(axM, a0M, 3, 3, 'x,c indeterminate')
for (x0, c0) in ((Fr(3), Fr(5)), (Fr(-2, 5), Fr(1, 3)), (Fr(7, 4), Fr(-2))):
    check_k0_backward(cigler_table(40, x0, c0), cigler_table(40, 0, c0), 4, 7, '(x,c)=(%s,%s)' % (x0, c0))
D10 = Dl(axM, 1, 0, 6)
D20 = Dl(axM, 2, 0, 6)
for n in range(0, 7):
    ck.chk('Remark 5.7(2)', D10[n] == phi(n + 1, cm) + xm*phi(n, cm), lambda: '[C23,(16)] D_{1,0,n}, n=%d' % n)
    ck.chk('Remark 5.7(2)', D20[n] == sum(((phi(j + 1, cm) + xm*phi(j, cm))**2 for j in range(n + 1)), 0*xm),
           lambda: '[C23,(16)] D_{2,0,n}, n=%d' % n)
    ck.chk('Remark 5.7(2)', phi(n + 1, cstar_l) + xl*phi(n, cstar_l) == (-xl)**(-n),
           lambda: '[C23,(16)] on the curve, n=%d' % n)
ck.log('Remark 5.7(2): k = 0 versions of (5.3)-(5.6), (5.8) (x indeterminate, n<=10; x in {3,-2/5}); the series 1/u; '
       'backward shifts for k=0; [C23,(16)]')


# (3) x = 1, c = -2 (and x = -1, c = 2)
def cs_d(k, n):
    """[CS, Thm 1.6]: D_{k,n}(1,c)"""
    r = n % (2*k + 1)
    return 1 if r == 0 else ((-1)**binom(k + 1, 2) if r == k + 1 else 0)


def rem513_D1(k, n, c):
    """Y D_{1,k,n}(1,c) according to the proof of Corollary 5.13 in Appendix A / [CS, Thm 1.7] (None if n is not covered)"""
    P = 2*k + 1
    l, r = divmod(n, P)
    Phi = phi(P*l + k + 1, c) + phi(P*l + k, c)
    if r == 0:
        return Phi
    if r == k:
        return (-1)**binom(k, 2)*Phi
    if r == k + 1:
        return (-1)**binom(k + 1, 2)*(c + 2)*phi(P*(l + 1), c)
    if r == 2*k:
        return (-1)**k*(c + 2)*phi(P*(l + 1), c)
    return 0


for k in range(1, 6):
    P = 2*k + 1
    nmax = 3*P
    d1 = Dl(cigler_table(2*nmax + 2*k + 6, 1, 5), 0, k, nmax + k + 2)
    D1 = Dl(cigler_table(2*nmax + 4, 1, -2), 1, k, nmax)
    Y = phi(k + 1, -2) + phi(k, -2)
    for n in range(0, nmax + 1):
        ck.chk('Remark 5.7(3)', d1[n + k + 1] == cs_d(k, n + k + 1) and D1[n] == (-1)**n*eps(k)*d1[n + k + 1] and
               Y*D1[n] == rem513_D1(k, n, -2), lambda: 'k=%d n=%d' % (k, n))
for k in range(1, 5):
    a, d, D1s, D2s, Dm1s, nmax = symb[k]
    for x0 in (1, -1):
        D2d = Dl(cigler_table(2*nmax + 6, x0, -2*x0), 2, k, nmax)
        Dmd = Dl(cigler_table(2*nmax + 6, x0, -2*x0), -1, k, nmax + 1)
        for n in range(0, nmax + 1):
            q = (xl**(k + 2)*d[n + 1] - xl**(-2*n)*d[n + 2*k + 2]).divexact(xl*xl - 1)
            ck.chk('Remark 5.7(3)', q(Fr(x0)) == D2d[n], lambda: '(5.4)/(x^2-1) at x=%d, k=%d n=%d' % (x0, k, n))
        for n in range(k + 1, nmax + 2):
            q = ((-1)**(n - 1)*eps(k)*(xl**n*d[n - k - 1] - xl**(k + 2 - n)*d[n + k])).divexact(xl*xl - 1)
            ck.chk('Remark 5.7(3)', q(Fr(x0)) == Dmd[n], lambda: '(5.5)/(x^2-1) at x=%d, k=%d n=%d' % (x0, k, n))
ck.log('Remark 5.7(3): x=1, c=-2: (5.3) and [CS 1.6, 1.7] for k<=5, n<=3(2k+1); (5.4), (5.5) divided by x^2-1 and '
       'specialized at x = 1 and x = -1, k<=4')


# ================================================================== Corollary 5.8
def check_DJ(ax, k, nmax, what):
    for m in range(-3, 4):
        A = Dl(ax, m, k, nmax + 1)
        B = Dl(ax, m + 1, k, nmax)
        C = Dl(ax, m + 2, k, nmax)
        for n in range(1, nmax + 1):
            ck.chk('(5.9)', A[n + 1]*C[n - 1] == A[n]*C[n] - B[n]*B[n], lambda: '%s k=%d m=%d n=%d' % (what, k, m, n))


for k in (1, 2, 3):
    check_DJ(axM, k, 4, 'x,c indeterminate')
for (x0, c0) in ((Fr(3), Fr(5)), (Fr(-2, 5), Fr(1, 3)), (Fr(7, 4), Fr(-2))):
    axR = cigler_table(40, x0, c0)
    for k in range(1, 7):
        check_DJ(axR, k, 10, '(x,c)=(%s,%s)' % (x0, c0))
ck.log('(5.9): m in {-3..3}; x, c indeterminates for k<=3, n<=4; three rational points for k<=6, n<=10')
for k in range(1, 7):
    nmax = 10
    d = dlist(k, nmax + 2*k + 2)
    for n in range(0, nmax + 1):
        lhs = d[n + 1]*(X**(2*n + k + 2)*d[n] - X*X*d[n + 2*k + 1])
        rhs = d[n]*(X**(2*n + k + 2)*d[n + 1] - d[n + 2*k + 2]) - (X*X - 1)*d[n + k + 1]*d[n + k + 1]
        ck.chk('Corollary 5.8', lhs == rhs, lambda: 'intermediate identity k=%d n=%d' % (k, n))
        ck.chk('Corollary 5.8', d[n + 2*k + 2]*d[n] - X*X*d[n + 2*k + 1]*d[n + 1] == (1 - X*X)*d[n + k + 1]*d[n + k + 1],
               lambda: 'final identity k=%d n=%d' % (k, n))
    ck.chk('Corollary 5.8', d[2*k + 2] == 1 - X*X and d[1] == 0 and d[k + 1]*d[k + 1] == 1 and
           X*X - 1 == X**(k + 2)*d[1] - d[2*k + 2], lambda: 'n = 0 case, k=%d' % k)
for k in range(1, 5):
    a, d, D1, D2, Dm1, nmax = symb[k]
    ck.chk('Corollary 5.8', D2[0] == 1, 'D_{2,k,0} = 1')
    for n in range(2*k + 2, nmax + 1):
        ck.chk('Corollary 5.8', D1[n]*D1[n - 2*k - 2] - xl*xl*D1[n - 1]*D1[n - 2*k - 1] == (1 - xl*xl)*D1[n - k - 1]*D1[n - k - 1],
               lambda: 'curve recurrence for D_1, k=%d n=%d' % (k, n))
for x0 in (Fr(3), Fr(-2, 5)):
    for k in range(4, 7):
        D1 = Dl(table(70, lambda j: -1/x0 if j == 0 else -(x0 + 1/x0)), 1, k, 2*k + 10)
        for n in range(2*k + 2, 2*k + 11):
            ck.chk('Corollary 5.8', D1[n]*D1[n - 2*k - 2] - x0*x0*D1[n - 1]*D1[n - 2*k - 1] == (1 - x0*x0)*D1[n - k - 1]**2,
                   lambda: 'curve recurrence for D_1, x=%s k=%d n=%d' % (x0, k, n))
# the claim after the corollary: (5.9) for m = -1 with (5.3), (5.5) inserted is (1.1) at the index n+k+1
for trial in range(40):
    k = rng.randint(1, 6)
    n = rng.randint(k + 2, k + 12)
    x0 = Fr(rng.choice([3, -3, 5, 7]), rng.choice([1, 2]))
    dd = {i: Fr(rng.randint(-9, 9), rng.randint(1, 4)) for i in range(0, n + k + 3)}
    e = eps(k)
    D1f = lambda N: (-1)**N*e*x0**(-N)*dd[N + k + 1]
    Dmf = lambda N: (-1)**(N - 1)*e*(x0**N*dd[N - k - 1] - x0**(k + 2 - N)*dd[N + k])/(x0*x0 - 1)
    A = (x0*x0 - 1)*(Dmf(n + 1)*D1f(n - 1) - Dmf(n)*D1f(n) + dd[n]**2)
    B = dd[n + k + 1]*dd[n - k - 1] - x0*x0*dd[n + k]*dd[n - k] - (1 - x0*x0)*dd[n]**2
    ck.chk('Corollary 5.8 m=-1', A == B, lambda: 'k=%d n=%d' % (k, n))
ck.log('Corollary 5.8: intermediate and final identity in Z[x] (k<=6, n<=10), n=0 case, curve recurrence for D_{1,k,n} '
       '(x indeterminate k<=4; x in {3,-2/5}, 4<=k<=6), and the m=-1 claim (40 random instances)')

# ================================================================== Remark 5.9
for trial in range(30):                                                     # the multline identity
    n = rng.randint(1, 7)
    nu = [Fr(rng.randint(-5, 5), rng.randint(1, 3)) for _ in range(2*n + 2)]
    vs = Fr(rng.randint(-5, 5), rng.randint(1, 3))
    nup = [nu[0] + vs] + nu[1:]
    H = lambda s, N, sh=0: det([[s[i + j + sh] for j in range(N)] for i in range(N)])
    ck.chk('Remark 5.9 multline', H(nup, n)*H(nu, n - 1) - H(nu, n)*H(nup, n - 1) == vs*H(nu, n - 1, 1)**2,
           lambda: 'trial %d' % trial)
ck.log('Remark 5.9: the displayed Desnanot--Jacobi consequence for 30 random sequences')


def Hn_list(P, y0, nmax):
    """[det(L_y(X^{i+j} P))_{i,j<n} for n <= nmax] (L_y at the rational point y0; P with Poly or rational coefficients)"""
    mom = [row[0] for row in cigler_table(2*nmax + len(P) + 2, y0, 0)]
    h = [L_apply([0]*s + P, mom) for s in range(2*nmax)]
    return hankel_seq_dets(h, nmax)


for k in range(1, 5):
    Pk = Pk_list(k, X)
    nmax = 6
    d = dlist(k, nmax + k + 2)
    mom0 = [row[0] for row in cigler_table(2*nmax + k + 6, 0, 0)]
    for y0 in (Fr(2), Fr(-3, 5), Fr(7, 4)):
        zy = y0 + 1/y0
        momy = [row[0] for row in cigler_table(2*nmax + k + 6, y0, 0)]
        momi = [row[0] for row in cigler_table(2*nmax + k + 6, 1/y0, 0)]
        nup, nu = [], []
        ok = True
        for r in range(0, 2*nmax):
            f = pmul([1] if r == 0 else ps_pow([-zy, 1], r, r), Pk)
            nup.append(L_apply(f, momy))
            nu.append(L_apply(f, momi)*(1/(y0*y0)))
            if r >= 1:
                g = pmul(ps_pow([-zy, 1], r - 1, r - 1) if r > 1 else [1], Pk)
                ok = ok and nup[r] == nu[r] == L_apply(g, mom0)*(-1/y0)
        vs = (1 - 1/(y0*y0))*peval(Pk, zy)
        ok = ok and nup[0] == nu[0] + vs
        ck.chk('Remark 5.9', ok, lambda: 'g, g\', varsigma: k=%d y=%s' % (k, y0))
        Hy = Hn_list(Pk, y0, nmax)
        Hi = Hn_list(Pk, 1/y0, nmax)
        H0 = Hn_list(Pk, 0, nmax)
        Hs = [y0**k*v for v in Hi]                                          # H*_n(x;y) = y^k H_n(x;1/y)
        dn = hankel_seq_dets(nu, nmax)
        dnp = hankel_seq_dets(nup, nmax)
        dn1 = hankel_seq_dets(nu, nmax - 1, 1)
        Qy = y0**(2*k + 2) - X*y0**(2*k + 1) + X*y0 - 1
        for n in range(1, nmax):
            ok = dnp[n] == Hy[n] and dn[n - 1] == y0**(-2*(n - 1) - k)*Hs[n - 1] and dn[n] == y0**(-2*n - k)*Hs[n] \
                and dnp[n - 1] == Hy[n - 1] and dn1[n - 1] == (-y0)**(-(n - 1))*H0[n - 1] \
                and H0[n - 1]**2 == d[n + k]**2 and y0**k*(y0*y0 - 1)*peval(Pk, zy) == Qy \
                and y0*y0*Hy[n]*Hs[n - 1] - Hs[n]*Hy[n - 1] == Qy*d[n + k]**2
            ck.chk('Remark 5.9', ok, lambda: 'identifications and (4.15): k=%d y=%s n=%d' % (k, y0, n))
ck.log('Remark 5.9: g, g\', varsigma, the five determinant identifications and (4.15), x indeterminate, '
       'y in {2, -3/5, 7/4}, 1<=k<=4, 1<=n<=5')
for k in range(1, 6):
    for trial in range(3):
        P = [Fr(rng.randint(-4, 4), rng.randint(1, 3)) for _ in range(k)] + [1]
        Mo = chebmodule_of(P)
        F = Mo.U_sequence(-2, 20)
        Wp = lambda m, t: sum(((-t)**i*det([F[m + l] for l in range(k + 1) if l != i]) for i in range(k + 1)), 0)
        for y0 in (Fr(2), Fr(-3, 5)):
            Hy = Hn_list(P, y0, 6)
            Hs = [y0**k*v for v in Hn_list(P, 1/y0, 6)]
            H0 = Hn_list(P, 0, 6)
            QP = y0**k*(y0*y0 - 1)*peval(P, y0 + 1/y0)
            for n in range(0, 7):
                ck.chk('Remark 5.9 general P', Hy[n] == (-1)**(n*k)*Wp(n, y0), lambda: 'H^P_n = (-1)^(nk) W^P_n, k=%d n=%d' % (k, n))
            for n in range(1, 7):
                ck.chk('Remark 5.9 general P', y0*y0*Hy[n]*Hs[n - 1] - Hs[n]*Hy[n - 1] == QP*H0[n - 1]**2,
                       lambda: 'k=%d trial %d y=%s n=%d' % (k, trial, y0, n))
ck.log('Remark 5.9: the same computation for 15 random monic P over Q (k<=5), y in {2, -3/5}, n<=6')

sys.exit(0 if ck.finish() else 1)


==> anc/s5_lemmas.py <==
# s5_lemmas.py -- exact verification of the opening of Section 5 of the paper ("Shifted Hankel determinants"):
# the formulas (5.1), (5.2), the special values of d_n, and the four lemmas of Section 5.1 (Lemmas 5.1-5.4),
# with the intermediate identities of their proofs.
# Pure Python 3 (standard library only), exact arithmetic (ints, Fractions, polynomials, elements of a prime field);
# no floating point.   Run:  python3 -I s5_lemmas.py     (needs lib.py in the same directory)
#
# Objects (all recomputed here from their definitions):
#   a_{n,j}(x,c)     weighted Motzkin numbers, a_{0,j} = [j=0], a_{n,j} = a_{n-1,j-1} + s_j a_{n-1,j} + a_{n-1,j+1},
#                    s_0 = c+x, s_j = c (j >= 1)  (lib.cigler_table);  a_{r,j} := 0 for r < 0 or j < 0
#   D_{m,k,n}(x,c) = det(a_{i+j+m,k}(x,c))_{0<=i,j<n};   d_n = D_{0,k,n}(x,0) = D_{k,n}(x)
#   Dcirc_{m,k,n}(x,c) = det(a_{i+j+m,k}(0,c) - x a_{i+j+m,k-1}(0,c))_{0<=i,j<n}
#   U_m (m in Z), P_{m,y} = U_m - y U_{m-1}, P_m = P_{m,x};  L_y = the functional of the weights s = (y,0,0,...),
#                    lambda = (1,1,...), computed as L_y(X^r) = a_{r,0}(y,0) (path counting) and extended linearly
#   R = Q(x)[X]/(P_k), F_j = class of U_{j-1} (coordinates w.r.t. U_0..U_{k-1}, lib.ChebModule), w(m) = det(F_m..F_{m+k-1})
#   det_chi(f_0,...,f_{d-1}): determinant of the coordinate rows of the classes modulo the monic chi with respect to a
#                    monic basis (the monomials, and in addition a random monic basis), computed by division with remainder
#   eps_k = (-1)^(k(k+1)/2)
#
# Tags (printed number in the paper -- what is checked):
#   [(5.1)]                d_n = (-1)^(nk) eps_k w(n-k), x an indeterminate, 1<=k<=6, 0<=n<=2k+10
#   [Section 5 d-values]   d_0 = 1, d_n = 0 (1<=n<=k), d_{k+1} = eps_k; for n = k+1 the matrix (a_{i+j,k}) has entries 1 on
#                          the antidiagonal and 0 above it (x, c indeterminates)
#   [(5.2)]                D_{m,k,n}(x,c) = det(L_x(X^{i+j} (X+c)^m P_k)) and Dcirc_{m,k,n}(x,c) = det(L_0(X^{i+j} (X+c)^m P_k))
#                          (x, c indeterminates: 1<=k<=3, m<=3, n<=5; x indeterminate, c in {2, -1/3}: k<=5, m<=4, n<=7)
#   [(5.2) Dcirc_0]           Dcirc_{0,k,n}(x,c) = H_n(x;0) = eps_k d_{n+k+1}
#   [Lemma 5.1]            L_y((1 - yX + y^2) X^j) = L_0(X^j), y an indeterminate, j <= 40 (and random f)
#   [Lemma 5.1 proof]      (1 - yX + y^2) U_j = P_{j,y} - y P_{j+1,y} in Z[y][X]; L_y(P_{m,y}) = delta_{m,0}; L_0(U_j) = delta_{j,0}
#   [Lemma 5.1 remark]     (the remark after Lemma 5.1, and Remark 5.9) L_y((X - zeta_y) f) = -y^{-1} L_0(f) and
#                          y^{-2} L_{1/y}((X - zeta_y) f) = -y^{-1} L_0(f), zeta_y = y + 1/y, i.e. L_0 = -y L_y((X - zeta_y) .)
#                          and -y^{-1} L_{1/y}((X - zeta_y) .) = L_0, as identities in Z[y, 1/y] (y indeterminate)
#   [Lemma 5.2]            P(xi) det_{(X-xi)P}(b_0..b_k) = sum_j (-1)^(k+j) b_j(xi) det_P(b_0,..,^b_j,..,b_k)
#                          (random monic P over Q and over F_10007, 1<=k<=6, xi random or a root of P, random b_j)
#   [Lemma 5.2 basis]      the same with a random monic basis in place of the monomials (independence of the basis)
#   [Lemma 5.2 proof]      the coordinate vector of f modulo (X-xi)P w.r.t. beta_0..beta_{k-1}, P is
#                          (alpha_0(f),..,alpha_{k-1}(f), g_f(xi)), and P(xi) g_f(xi) = f(xi) - sum_i alpha_i(f) beta_i(xi)
#   [Lemma 5.3]            det(u_{i+j-s})_{0<=i,j<=t+s} = (-1)^(t + binom(s+1,2)) det(v_{i+j+s+2})_{0<=i,j<=t-1}, v = 1/u
#                          (random integer series and series over Z[x], s<=5, t<=6; s, t are called M, N in the code)
#   [Lemma 5.3 proof]      T_u T_v = I; det V = (-1)^(t rho) det U; reversal of the columns of U and V with the signs
#                          (-1)^binom(rho,2), (-1)^binom(t,2); binom(rho,2) = binom(t,2) + t(s+1) + binom(s+1,2), t rho = t^2 + t(s+1)
#   [Lemma 5.4]            sum_n a_{n,j}(0,c) z^n = z^j Gamma^(j+1) and sum_n a_{n,j}(x,c) z^n = z^j Gamma^(j+1)/(1 - x z Gamma)
#                          in Z[x,c][[z]] (x, c indeterminates), j <= 8, up to z^18
#   [Lemma 5.4 proof]      Gamma = 1 + c z Gamma + z^2 Gamma^2; a_{n,j}(x,c) = a_{n,j}(0,c) + x sum_i a_{i,0}(0,c) a_{n-1-i,j}(x,c)
#   [NEG ...]              negative controls (wrong sign in Lemma 5.2, wrong sign in Lemma 5.3, wrong power in Lemma 5.4)
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random

ck = TagChecker('s5_lemmas')
rng = random.Random(51)
xm, cm = mvars(2)                     # x, c as polynomials in Z[x,c]


def P2M(p):
    """a polynomial in x (Poly or int) as an element of Z[x,c]"""
    p = Poly.lift(p)
    return MPoly({(i, 0): v for i, v in enumerate(p.c)}, 2)


def col(a, r, j):
    return a[r][j] if (r >= 0 and j >= 0) else 0


def Pk_list(k, x):
    return padd(U_list(k), pscal(-x, U_list(k - 1)))


def rq(nonzero=False, lo=-5, hi=5, den=4):
    while True:
        v = Fr(rng.randint(lo, hi), rng.randint(1, den))
        if v != 0 or not nonzero:
            return v


def L_apply(f, mom):
    """L(f) for f a coefficient list, mom[r] = L(X^r)"""
    s = 0
    for r, v in enumerate(f):
        if not iszero(v):
            s = s + v*mom[r]
    return s


def binom_poly(m, c):
    """(X + c)^m as a coefficient list"""
    return [binom(m, i)*c**(m - i) for i in range(m + 1)]


# ================================================================== (5.1) and the values of d_n
for k in range(1, 7):
    N = 2*k + 10
    a = cigler_table(2*N, X, 0)
    d = hankel_seq_dets(lambda r: a[r][k], N)
    M = ChebModule(k, [X])
    F = M.U_sequence(-k - 2, N + 2)
    w = {m: det([F[m + i] for i in range(k)]) for m in range(-k, N - k + 1)}
    for n in range(0, N + 1):
        ck.chk('(5.1)', d[n] == (-1)**(n*k)*eps(k)*w[n - k], lambda: 'k=%d n=%d' % (k, n))
    ck.chk('Section 5 d-values', d[0] == 1 and all(iszero(d[n]) for n in range(1, k + 1)) and d[k + 1] == eps(k),
           lambda: 'k=%d' % k)
    ax = cigler_table(2*k + 2, xm, cm)
    struct = all((ax[i + j][k] == 0 if i + j < k else (ax[i + j][k] == 1 if i + j == k else True))
                 for i in range(k + 1) for j in range(k + 1))
    ck.chk('Section 5 d-values', struct, lambda: 'antidiagonal structure, k=%d' % k)
    ck.log('(5.1) k=%d: d_n = (-1)^(nk) eps_k w(n-k) for 0<=n<=%d (x indeterminate); d_0, d_1..d_k, d_{k+1}, '
           'antidiagonal structure' % (k, N))

# ================================================================== (5.2)
def check_52(k, m, nmax, x, c, mom_x, mom_0, ax, a0, what):
    """both lines of (5.2) and Dcirc_0 = eps_k d_{n+k+1}"""
    g = pmul(binom_poly(m, c), Pk_list(k, x))                       # (X+c)^m P_k
    hx = [L_apply([0]*s + g, mom_x) for s in range(2*nmax)]
    h0 = [L_apply([0]*s + g, mom_0) for s in range(2*nmax)]
    lhs1 = hankel_seq_dets(lambda r: col(ax, r, k), nmax, m)
    rhs1 = hankel_seq_dets(hx, nmax)
    lhs2 = hankel_seq_dets(lambda r: col(a0, r, k) - x*col(a0, r, k - 1), nmax, m)
    rhs2 = hankel_seq_dets(h0, nmax)
    for n in range(nmax + 1):
        ck.chk('(5.2)', lhs1[n] == rhs1[n], lambda: '%s line 1, k=%d m=%d n=%d' % (what, k, m, n))
        ck.chk('(5.2)', lhs2[n] == rhs2[n], lambda: '%s line 2, k=%d m=%d n=%d' % (what, k, m, n))
    return lhs2


NS = 16
mom_x_M = [v for v in (row[0] for row in cigler_table(NS, xm, 0))]       # L_x(X^r) in Z[x,c]
mom_0 = [row[0] for row in cigler_table(40, 0, 0)]                        # L_0(X^r) (ballot numbers)
tabX = cigler_table(40, X, 0)                                              # a_{r,j}(x,0), for d_n
ax_M = cigler_table(NS, xm, cm)
a0_M = cigler_table(NS, 0, cm)
for k in range(1, 4):
    dk = hankel_seq_dets(lambda r: tabX[r][k], 10)
    for m in range(0, 4):
        Dc = check_52(k, m, 5, xm, cm, mom_x_M, mom_0, ax_M, a0_M, 'x,c indeterminate')
        if m == 0:
            for n in range(0, 6):
                ck.chk('(5.2) Dcirc_0', Dc[n] == eps(k)*P2M(dk[n + k + 1]) if n + k + 1 <= 10 else True,
                       lambda: 'k=%d n=%d' % (k, n))
    ck.log('(5.2) k=%d: both lines for 0<=m<=3, 0<=n<=5, x and c indeterminates; Dcirc_{0,k,n} = eps_k d_{n+k+1}' % k)
NB = 24
mom_x_P = [row[0] for row in cigler_table(NB, X, 0)]
for c0 in (Fr(2), Fr(-1, 3)):
    ax_P = cigler_table(NB, X, c0)
    a0_P = cigler_table(NB, 0, c0)
    for k in range(1, 6):
        dk = hankel_seq_dets(lambda r: tabX[r][k], k + 9)
        for m in range(0, 5):
            Dc = check_52(k, m, 7, X, c0, mom_x_P, mom_0, ax_P, a0_P, 'x indeterminate, c=%s' % c0)
            if m == 0:
                for n in range(0, 8):
                    ck.chk('(5.2) Dcirc_0', Dc[n] == eps(k)*dk[n + k + 1], lambda: 'c=%s k=%d n=%d' % (c0, k, n))
    ck.log('(5.2) c=%s: both lines for 1<=k<=5, 0<=m<=4, 0<=n<=7, x indeterminate; Dcirc_{0,k,n} = eps_k d_{n+k+1}' % c0)
for c0 in (0, Fr(5, 2)):                                                   # Dcirc_0 for k = 6
    a0_P = cigler_table(30, 0, c0)
    k = 6
    dk = hankel_seq_dets(lambda r: tabX[r][k], 15)
    Dc = hankel_seq_dets(lambda r: col(a0_P, r, k) - X*col(a0_P, r, k - 1), 8)
    for n in range(0, 9):
        ck.chk('(5.2) Dcirc_0', Dc[n] == eps(k)*dk[n + k + 1], lambda: 'c=%s k=6 n=%d' % (c0, n))
ck.log('(5.2) Dcirc_{0,6,n}(x,c) = eps_6 d_{n+7} for n<=8, c in {0, 5/2}')

# ================================================================== Lemma 5.1
y = X                                                                      # the indeterminate y
J1 = 40
mom_y = [row[0] for row in cigler_table(J1 + 2, y, 0)]                    # L_y(X^r)
mom0 = [row[0] for row in cigler_table(J1 + 2, 0, 0)]                     # L_0(X^r)
for j in range(0, J1 + 1):
    f = [0]*j + [1]
    lhs = L_apply(pmul([1 + y*y, -y], f), mom_y)
    ck.chk('Lemma 5.1', lhs == mom0[j], lambda: 'j=%d' % j)
for trial in range(6):
    f = [Fr(rng.randint(-4, 4), rng.randint(1, 3)) for _ in range(rng.randint(1, 25))]
    lhs = L_apply(pmul([1 + y*y, -y], f), mom_y)
    ck.chk('Lemma 5.1', lhs == L_apply(f, mom0), lambda: 'random f, trial %d' % trial)
Py = lambda m: padd(U_list(m), pscal(-y, U_list(m - 1)))                 # P_{m,y}
for j in range(-6, 31):
    lhs = pmul([1 + y*y, -y], U_list(j))
    rhs = padd(Py(j), pscal(-y, Py(j + 1)))
    ck.chk('Lemma 5.1 proof', all(Poly.lift(u) == Poly.lift(v) for u, v in zip(lhs + [0]*len(rhs), rhs + [0]*len(lhs))),
           lambda: '(1-yX+y^2)U_j, j=%d' % j)
for m in range(0, 31):
    ck.chk('Lemma 5.1 proof', L_apply(Py(m), mom_y) == (1 if m == 0 else 0), lambda: 'L_y(P_{m,y}), m=%d' % m)
    ck.chk('Lemma 5.1 proof', L_apply(U_list(m), mom0) == (1 if m == 0 else 0), lambda: 'L_0(U_m), m=%d' % m)
# the remark after Lemma 5.1, as identities of Laurent polynomials in y
yl = LPoly.mono(1)
yinv = LPoly.mono(-1)
zeta = yl + yinv
mom_yl = [row[0] for row in cigler_table(32, yl, 0)]                       # L_y(X^r) in Z[y]
mom_yi = [row[0] for row in cigler_table(32, yinv, 0)]                     # L_{1/y}(X^r) in Z[1/y]
for j in range(0, 31):
    f = [0]*j + [1]
    Xmz = pmul([-zeta, 1], f)                                              # (X - zeta_y) X^j
    ck.chk('Lemma 5.1 remark', L_apply(Xmz, mom_yl) == -yinv*mom0[j], lambda: 'L_y, j=%d' % j)
    ck.chk('Lemma 5.1 remark', yinv*yinv*L_apply(Xmz, mom_yi) == -yinv*mom0[j], lambda: 'L_{1/y}, j=%d' % j)
ck.log('Lemma 5.1: L_y((1-yX+y^2)X^j) = L_0(X^j) for j<=%d and 6 random f (y indeterminate); proof steps for |j|<=30; '
       'the remark after the lemma in Z[y,1/y] for j<=30' % J1)
ck.neg('Lemma 5.1', all(L_apply(pmul([1 + y*y, y], [0]*j + [1]), mom_y) == mom0[j] for j in range(0, 8)),
       'L_y((1 + yX + y^2) X^j) = L_0(X^j) for j<=7')


# ================================================================== Lemma 5.2
def pdivmod_monic(f, u):
    """quotient and remainder of f by the monic u (coefficient lists)"""
    f = list(f)
    d = len(u) - 1
    q = [0]*max(len(f) - d, 1)
    for i in range(len(f) - 1, d - 1, -1):
        c = f[i]
        if not iszero(c):
            q[i - d] = c
            for j in range(d + 1):
                f[i - d + j] = f[i - d + j] - c*u[j]
    return q, f[:d]


def random_monic(deg, field):
    return [field(rq()) for _ in range(deg)] + [field(1)]


def check_52_lemma(k, field, xi_is_root, trial):
    one = field(1)
    if xi_is_root:
        xi = field(rq())
        G = random_monic(k - 1, field)
        P = pmul([-xi, one], G)                                            # P(xi) = 0
    else:
        P = random_monic(k, field)
        xi = field(rq())
    XP = pmul([-xi, one], P)                                               # (X - xi) P
    bs = [[field(rq()) for _ in range(rng.randint(1, 2*k + 4))] for _ in range(k + 1)]
    for b in bs:
        if all(iszero(v) for v in b):
            b[0] = one
    mono = lambda d: [[0]*i + [one] for i in range(d)]
    lhs = peval(P, xi)*detR(bs, XP, mono(k + 1))
    rhs = 0
    for j in range(k + 1):
        rhs = rhs + (-1)**(k + j)*peval(bs[j], xi)*detR(bs[:j] + bs[j + 1:], P, mono(k))
    ck.chk('Lemma 5.2', lhs == rhs, lambda: 'k=%d trial %d (%s)' % (k, trial, 'root' if xi_is_root else 'random xi'))
    # independence of the monic basis
    beta = [[field(rq()) for _ in range(i)] + [one] for i in range(k)]
    beta1 = beta + [P]
    lhs2 = peval(P, xi)*detR(bs, XP, beta1)
    rhs2 = 0
    for j in range(k + 1):
        rhs2 = rhs2 + (-1)**(k + j)*peval(bs[j], xi)*detR(bs[:j] + bs[j + 1:], P, beta)
    ck.chk('Lemma 5.2 basis', lhs2 == lhs and rhs2 == rhs, lambda: 'k=%d trial %d' % (k, trial))
    # the proof: coordinates modulo (X - xi) P with respect to beta_0..beta_{k-1}, P
    for f in bs:
        alpha = coords(f, P, beta)
        rest = list(f)
        for i in range(k):
            rest = padd(rest, pscal(-alpha[i], beta[i]))
        g, r = pdivmod_monic(rest, P)
        ok_div = all(iszero(v) for v in r)
        cv = coords(f, XP, beta1)
        ok1 = ok_div and veq(cv, alpha + [peval(g, xi)])
        ok2 = peval(P, xi)*peval(g, xi) == peval(f, xi) - sum((alpha[i]*peval(beta[i], xi) for i in range(k)), 0*one)
        ck.chk('Lemma 5.2 proof', ok1 and ok2, lambda: 'k=%d trial %d' % (k, trial))
    return lhs, rhs, bs, P, xi


GFp = lambda v: GF(v, 10007)
nonzero = 0
for k in range(1, 7):
    for trial in range(8):
        lhs, rhs, *_ = check_52_lemma(k, Fr, trial % 4 == 3, trial)
        nonzero += (lhs != 0)
    for trial in range(4):
        check_52_lemma(k, GFp, trial % 2 == 1, 100 + trial)
ck.log('Lemma 5.2: 1<=k<=6, 8 instances over Q (two with xi a root of P; %d with non-zero sides) and 4 over F_10007, '
       'random monic P and random b_j of degree <= 2k+3; random monic bases; proof step on coordinate vectors' % nonzero)
# negative control: the sign (-1)^(k+j) replaced by (-1)^j for odd k
lhs, rhs, bs, P, xi = check_52_lemma(3, Fr, False, 999)
wrong = 0
for j in range(4):
    wrong = wrong + (-1)**j*peval(bs[j], xi)*detR(bs[:j] + bs[j + 1:], P, [[0]*i + [1] for i in range(3)])
ck.neg('Lemma 5.2', lhs == wrong and lhs != 0, 'sign (-1)^j instead of (-1)^(k+j), k=3')


# ================================================================== Lemma 5.3 (its s, t are called M, N here)
def lemma53(u, Mx, Nx, zero):
    L = 2*(Nx + Mx) + 4
    v = ps_inv(u, L)
    U = lambda r: u[r] if 0 <= r < len(u) else zero
    V = lambda r: v[r] if 0 <= r <= L else zero
    res = []
    for M in range(0, Mx + 1):
        for N in range(0, Nx + 1):
            lhs = det([[U(i + j - M) for j in range(N + M + 1)] for i in range(N + M + 1)])
            rhs = (-1)**(N + binom(M + 1, 2))*det([[V(i + j + M + 2) for j in range(N)] for i in range(N)])
            ck.chk('Lemma 5.3', lhs == rhs, lambda: 's=%d t=%d' % (M, N))
            res.append((M, N, lhs, V))
            # proof steps
            rho = N + M + 1
            rho2 = N + rho
            Tu = [[U(i - j) for j in range(rho2)] for i in range(rho2)]
            Tv = [[V(i - j) for j in range(rho2)] for i in range(rho2)]
            prod = [[sum((Tu[i][l]*Tv[l][j] for l in range(rho2)), zero) for j in range(rho2)] for i in range(rho2)]
            ok_inv = all(prod[i][j] == (1 if i == j else 0) for i in range(rho2) for j in range(rho2))
            Um = [[U(N + i - j) for j in range(rho)] for i in range(rho)]
            Vm = [[V(rho + i - j) for j in range(N)] for i in range(N)]
            dU, dV = det(Um), det(Vm)
            ok_uv = dV == (-1)**(N*rho)*dU
            ok_rev = dU == (-1)**binom(rho, 2)*lhs and \
                dV == (-1)**binom(N, 2)*det([[V(i + j + M + 2) for j in range(N)] for i in range(N)])
            ck.chk('Lemma 5.3 proof', ok_inv and ok_uv and ok_rev, lambda: 's=%d t=%d' % (M, N))
    return res


for trial in range(6):
    u = [1] + [rng.randint(-3, 3) for _ in range(30)]
    lemma53(u, 5, 6 if trial < 2 else 4, 0)
for trial in range(3):
    u = [Poly([1])] + [Poly([rng.randint(-2, 2), rng.randint(-2, 2)]) for _ in range(20)]
    lemma53(u, 3, 4, Poly())
for M in range(0, 31):
    for N in range(0, 31):
        rho = N + M + 1
        ck.chk('Lemma 5.3 proof', binom(rho, 2) == binom(N, 2) + N*(M + 1) + binom(M + 1, 2) and
               N*rho == N*N + N*(M + 1) and (N*N + binom(M + 1, 2)) % 2 == (N + binom(M + 1, 2)) % 2,
               lambda: 'binomial identities s=%d t=%d' % (M, N))
ck.log('Lemma 5.3: 6 random integer series (s<=5, t<=6 or 4) and 3 series over Z[x] (s<=3, t<=4), with the proof steps '
       'T_u T_v = I, det V = (-1)^(t rho) det U, column reversals; binomial identities for s, t <= 30')
u = [1] + [rng.randint(-3, 3) for _ in range(30)]
v = ps_inv(u, 30)
U_ = lambda r: u[r] if r >= 0 else 0
V_ = lambda r: v[r] if r >= 0 else 0
wrong_holds = all(det([[U_(i + j - M) for j in range(N + M + 1)] for i in range(N + M + 1)]) ==
                  (-1)**(N + binom(M, 2))*det([[V_(i + j + M + 2) for j in range(N)] for i in range(N)])
                  for M in range(0, 4) for N in range(1, 5))
ck.neg('Lemma 5.3', wrong_holds, 'sign (-1)^(t + binom(s,2)) for s<=3, 1<=t<=4')

# ================================================================== Lemma 5.4
NZ = 18
JMAX = 8
Gam = [MPoly({(0, 0): 1}, 2)]
for n in range(1, NZ + 1):                                                 # Gamma_n = c Gamma_{n-1} + sum Gamma_i Gamma_{n-2-i}
    s = cm*Gam[n - 1]
    for i in range(0, n - 1):
        s = s + Gam[i]*Gam[n - 2 - i]
    Gam.append(s)
one = [MPoly({(0, 0): 1}, 2)] + [0]*NZ
rhs_eq = padd(padd(one, [0] + [cm*g for g in Gam[:NZ]]), [0, 0] + ps_mul(Gam, Gam, NZ - 2))
ck.chk('Lemma 5.4 proof', ps_eq(Gam, rhs_eq, NZ), 'Gamma = 1 + c z Gamma + z^2 Gamma^2')
a0z = cigler_table(NZ, 0, cm)
axz = cigler_table(NZ, xm, cm)
den = [MPoly({(0, 0): 1}, 2)] + [-xm*Gam[n - 1] for n in range(1, NZ + 1)]       # 1 - x z Gamma
Gp = Gam
for j in range(0, JMAX + 1):
    zjG = [0]*j + Gp[:NZ + 1 - j]                                          # z^j Gamma^(j+1)
    s0 = [a0z[n][j] for n in range(NZ + 1)]
    sx = [axz[n][j] for n in range(NZ + 1)]
    ck.chk('Lemma 5.4', ps_eq(s0, zjG, NZ), lambda: 'first formula, j=%d' % j)
    ck.chk('Lemma 5.4', ps_eq(ps_mul(sx, den, NZ), zjG, NZ), lambda: 'second formula, j=%d' % j)
    ck.chk('Lemma 5.4', ps_eq(sx, ps_mul(zjG, ps_inv(den, NZ), NZ), NZ), lambda: 'second formula (via 1/(1-xzGamma)), j=%d' % j)
    for n in range(1, NZ + 1):
        r = a0z[n][j]
        for i in range(0, n):
            r = r + xm*(a0z[i][0]*axz[n - 1 - i][j])
        ck.chk('Lemma 5.4 proof', axz[n][j] == r, lambda: 'convolution identity n=%d j=%d' % (n, j))
    if j == 2:
        wrong = [0]*j + ps_pow(Gam, j, NZ)[:NZ + 1 - j]
        ck.neg('Lemma 5.4', ps_eq(s0, wrong, NZ), 'z^j Gamma^j in place of z^j Gamma^(j+1), j=2')
    Gp = ps_mul(Gp, Gam, NZ)
ck.log('Lemma 5.4: both generating functions in Z[x,c][[z]] up to z^%d for j<=%d (x, c indeterminates); Gamma equation; '
       'the convolution identity of the proof' % (NZ, JMAX))

sys.exit(0 if ck.finish() else 1)


==> anc/s5_narayana.py <==
# s5_narayana.py -- exact verification of Section 5.4 of the paper (Narayana weights): Corollary 1.3, Corollary 5.10
# with (5.10), the intermediate identities of its proof, and the statements of the paragraph after it.
# Pure Python 3 (standard library only), exact arithmetic (ints, Fractions, polynomials, Laurent polynomials);
# no floating point.   Run:  python3 -I s5_narayana.py     (needs lib.py in the same directory)
#
# Objects (all recomputed here from their definitions):
#   Nar_{n,j}(q)   weighted Motzkin numbers for s = (1, 1+q, 1+q, ...), lambda = (q, q, ...) (path recurrence, lib.table);
#                  Nar_{r,k} := 0 for r < 0;  N_{m,n} = det(Nar_{i+j+m,k})_{0<=i,j<n},  fn_n = N_{0,n}
#   T_{n,j}(q)     the triangle of constant type s = (1+q, 1+q, ...), lambda = (q, q, ...)
#   a_{n,j}(x,c)   level weights (c+x, c, c, ...), other weights 1; on the curve c = -x - 1/x as Laurent polynomials in x
#   D_{m,k,n}(x,c) = det(a_{i+j+m,k}(x,c)), d_n = D_{0,k,n}(x,0);  eps_k = (-1)^(k(k+1)/2)
#   nu_0 = sum_n Nar_{n,0}(q) z^n, nu_1 = 1 - q + q nu_0;  Gamma = 1 + c z Gamma + z^2 Gamma^2;  power series truncated at z^20
#   Cigler's c_0(z,t) = sum_n C_n(t) z^n with the Narayana polynomials C_n(t) = sum_j binom(n,j) binom(n-1,j)/(j+1) t^j
#   (C_0 = 1), c_1 = 1 - t + t c_0, c^{(2k+1)} = c_0^{k+1} c_1^k, c^{(2k+2)} = (c_0 c_1)^{k+1}, C_{K,n} = [z^n] c^{(K)},
#   D_{K,M,t}(N) = det(C_{K,i+j+M}(t))_{i,j<N} (C_{K,r} = 0 for r < 0)
#
# Tags (printed number in the paper -- what is checked):
#   [Corollary 1.3]        fn_n fn_{n-2k-2} - q^(2k+2) fn_{n-1} fn_{n-2k-1} = (1-q) q^((k+1)^2) fn_{n-k-1}^2 in Z[q]
#                          (q an indeterminate, 0<=k<=4, 2k+2<=n<=2k+12)
#   [Corollary 5.10(i)]    nu_0 = 1 + z nu_0 nu_1 and sum_n Nar_{n,k} z^n = z^k nu_0^(k+1) nu_1^k in Z[q][[z]] (k<=8, up to z^20);
#                          Nar_{n,0} = Narayana polynomials; the dictionary with [C24a]: Nar_{n,k} = C_{2k+1,n-k} and
#                          N_{m,n} = D_{2k+1,m-k,q}(n) (Cigler's objects computed from his definitions)
#   [Corollary 5.10(ii)]   the five identities in Z[q,1/q]: q an indeterminate (Laurent polynomials) for 0<=k<=4, and
#                          q in {2, -3/5, 7/4} for 0<=k<=6 (first: 2k+2<=n<=2k+12; second, third: n<=8;
#                          fourth: k+1<=n<=2k+8; fifth: 1<=m<=4, n<=5)
#   [(5.10)]               Nar_{n,j}(x^2) = (-x)^(n-j) a_{n,j}(x,-x-1/x), x an indeterminate, 0<=j<=n<=22
#   [Corollary 5.10 proof] Gamma~(z) = Gamma(-xz) at c = -x-1/x: Gamma~ = 1 + (1+x^2) z Gamma~ + x^2 z^2 Gamma~^2,
#                          (1 + x^2 z Gamma~)(1 + z Gamma~) = Gamma~, sum_n Nar_{n,k}(x^2) z^n = z^k Gamma~^(k+1)/(1 + x^2 z Gamma~),
#                          nu_0|_{q=x^2} = Gamma~/(1 + x^2 z Gamma~) = 1 + z Gamma~, 1 + x^2 z Gamma~ = nu_1, Gamma~ = nu_0 nu_1;
#                          N_{m,n}(x^2) = (-x)^(n(n-1)+n(m-k)) D_{m,k,n}(x,-x-1/x) (x indeterminate, k<=3, -2<=m<=3, n<=7);
#                          d_N = (-x)^(-N(N-1-k)) fn_N(x^2); the exponent identities for theta(N) = N(N-1-k)
#   [Section 5.4 paragraph] the even convolution powers: sum_n T_{n,k} z^n = z^k (nu_0 nu_1)^(k+1) = z^k c^{(2k+2)} and
#                          T_{n,j}(x^2) = (-x)^(n-j) a_{n,j}(0,-x-1/x); q = 1: Nar_{n,k}(1) = [z^(n-k)] C(z)^(2k+1) and
#                          fn_n(1) periodic up to sign with period 2k+1; k = 0: fn_n = q^binom(n,2), N_{1,n} = q^binom(n,2),
#                          N_{2,n} = q^binom(n,2) (1 + q + ... + q^n);  the determinants N_{1,n} (the shift 1-k) satisfy
#                          the recurrence of Corollary 1.3 (q an indeterminate, 0<=k<=4, 2k+2<=n<=2k+10); the unshifted
#                          determinants N_{k,n} = D_{2k+1,0,q}(n) do not: for k = 2, q = 3/5 the recurrence fails at n = 7
#   [NEG ...]              negative control: the first identity with q^(k(k+1)) in place of q^((k+1)^2)
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *

ck = TagChecker('s5_narayana')
q = X                                   # the indeterminate q (polynomials)
ql = LPoly.mono(1)                      # q as a Laurent polynomial
xl = LPoly.mono(1)                      # x as a Laurent polynomial (in the proof of the corollary)
NZ = 20


def nar_table(N, qq):
    return table(N, lambda j: 1 if j == 0 else 1 + qq, lambda j: qq)


def col(a, r, j):
    return a[r][j] if (r >= 0 and j >= 0) else 0


def NN(a, m, k, nmax):
    return hankel_seq_dets(lambda r: col(a, r, k), nmax, m)


def narayana(n):
    if n == 0:
        return Poly([1])
    return Poly([Fr(binom(n, j)*binom(n - 1, j), j + 1) for j in range(n)])


# ================================================================== Corollary 5.10(i) and the dictionary
nar = nar_table(NZ + 2, q)
nu0 = [nar[n][0] for n in range(NZ + 1)]
nu1 = [1 - q + q*nu0[0]] + [q*nu0[n] for n in range(1, NZ + 1)]
ck.chk('Corollary 5.10(i)', ps_eq(nu0, padd([1], [0] + ps_mul(nu0, nu1, NZ - 1)), NZ), 'nu_0 = 1 + z nu_0 nu_1')
for n in range(0, NZ + 1):
    ck.chk('Corollary 5.10(i)', Poly.lift(nu0[n]) == narayana(n), lambda: 'Narayana polynomial n=%d' % n)
c0 = [narayana(n) for n in range(NZ + 1)]
c1 = [1 - q + q*c0[0]] + [q*c0[n] for n in range(1, NZ + 1)]
for k in range(0, 9):
    rhs = [0]*k + ps_mul(ps_pow(nu0, k + 1, NZ), ps_pow(nu1, k, NZ), NZ)[:NZ + 1 - k]
    ck.chk('Corollary 5.10(i)', ps_eq([nar[n][k] for n in range(NZ + 1)], rhs, NZ), lambda: 'column k=%d' % k)
    cig = ps_mul(ps_pow(c0, k + 1, NZ), ps_pow(c1, k, NZ), NZ)                    # c^{(2k+1)}
    ck.chk('Corollary 5.10(i)', all(Poly.lift(nar[n][k]) == cig[n - k] for n in range(k, NZ + 1)),
           lambda: 'Nar_{n,k} = C_{2k+1,n-k}, k=%d' % k)
for k in range(0, 4):
    cig = ps_mul(ps_pow(c0, k + 1, NZ), ps_pow(c1, k, NZ), NZ)
    Cf = lambda r: cig[r] if 0 <= r <= NZ else 0
    for m in range(-2, 4):
        Nm = NN(nar, m, k, 5)
        for n in range(0, 6):
            ck.chk('Corollary 5.10(i)', Poly.lift(Nm[n]) == Poly.lift(det([[Cf(i + j + m - k) for j in range(n)] for i in range(n)])),
                   lambda: 'N_{m,n} = D_{2k+1,m-k,q}(n), k=%d m=%d n=%d' % (k, m, n))
ck.log('Corollary 5.10(i): nu_0 = 1 + z nu_0 nu_1, columns k<=8 up to z^%d, Narayana polynomials, the dictionary with '
       '[C24a] (columns and determinants, k<=3, -2<=m<=3, n<=5)' % NZ)

# ================================================================== (5.10) and the proof of Corollary 5.10
cstar = -(xl + LPoly.mono(-1))
a_curve = table(NZ + 2, lambda j: -LPoly.mono(-1) if j == 0 else cstar)
narx = nar_table(NZ + 2, xl*xl)
for n in range(0, NZ + 3):
    for j in range(0, n + 1):
        ck.chk('(5.10)', narx[n][j] == (-xl)**(n - j)*a_curve[n][j], lambda: 'n=%d j=%d' % (n, j))
G = [LPoly.mono(0)]
for n in range(1, NZ + 1):                                                    # Gamma at c = -x-1/x
    s = cstar*G[n - 1]
    for i in range(0, n - 1):
        s = s + G[i]*G[n - 2 - i]
    G.append(s)
Gt = [(-xl)**n*G[n] for n in range(NZ + 1)]                                  # Gamma~(z) = Gamma(-xz)
one = [LPoly.mono(0)]
x2 = xl*xl
rhs = padd(padd(one, [0] + pscal(1 + x2, Gt[:NZ])), [0, 0] + pscal(x2, ps_mul(Gt, Gt, NZ - 2)))
ck.chk('Corollary 5.10 proof', ps_eq(Gt, rhs, NZ), 'Gamma~ = 1 + (1+x^2) z Gamma~ + x^2 z^2 Gamma~^2')
A1 = padd(one, [0] + pscal(x2, Gt[:NZ]))                                     # 1 + x^2 z Gamma~
A2 = padd(one, [0] + Gt[:NZ])                                                # 1 + z Gamma~
ck.chk('Corollary 5.10 proof', ps_eq(ps_mul(A1, A2, NZ), Gt, NZ), '(1 + x^2 z Gamma~)(1 + z Gamma~) = Gamma~')
nu0x = [narx[n][0] for n in range(NZ + 1)]
nu1x = [1 - x2 + x2*nu0x[0]] + [x2*nu0x[n] for n in range(1, NZ + 1)]
ck.chk('Corollary 5.10 proof', ps_eq(ps_mul(nu0x, A1, NZ), Gt, NZ) and ps_eq(nu0x, A2, NZ) and ps_eq(A1, nu1x, NZ)
       and ps_eq(Gt, ps_mul(nu0x, nu1x, NZ), NZ), 'nu_0 = Gamma~/(1+x^2zGamma~) = 1 + zGamma~, 1+x^2zGamma~ = nu_1, Gamma~ = nu_0 nu_1')
for k in range(0, 8):
    s = [narx[n][k] for n in range(NZ + 1)]
    ck.chk('Corollary 5.10 proof', ps_eq(ps_mul(s, A1, NZ), [0]*k + ps_pow(Gt, k + 1, NZ)[:NZ + 1 - k], NZ),
           lambda: 'generating function of column k=%d at q = x^2' % k)
for k in range(0, 4):
    ac = table(40, lambda j: -LPoly.mono(-1) if j == 0 else cstar)
    nx = nar_table(40, x2)
    for m in range(-2, 4):
        Nm = NN(nx, m, k, 7)
        Dm = NN(ac, m, k, 7)
        for n in range(0, 8):
            ck.chk('Corollary 5.10 proof', Nm[n] == (-xl)**(n*(n - 1) + n*(m - k))*Dm[n], lambda: 'N_{m,n}(x^2), k=%d m=%d n=%d' % (k, m, n))
    tX = cigler_table(4*k + 24, X, 0)
    dd = hankel_seq_dets(lambda r: tX[r][k], 2*k + 10)
    fx = NN(nx, 0, k, 2*k + 10)
    for N in range(0, 2*k + 11):
        ck.chk('Corollary 5.10 proof', LPoly.lift(dd[N]) == (-xl)**(-N*(N - 1 - k))*fx[N], lambda: 'd_N, k=%d N=%d' % (k, N))
th = lambda N, k: N*(N - 1 - k)
for k in range(0, 31):
    for n in range(0, 61):
        ok = th(n, k) + th(n - 2*k - 2, k) == 2*th(n - k - 1, k) + 2*(k + 1)**2 and \
            th(n - 1, k) + th(n - 2*k - 1, k) == 2*th(n - k - 1, k) + 2*k*k and n*(n - k) - th(n + k + 1, k) == -n*(2*k + 1)
        for m in range(1, 6):
            ok = ok and (n + m + k)*n + n - n*(n - 1) - n*(m - k) == 2*n*(k + 1)
        ck.chk('Corollary 5.10 proof', ok, lambda: 'theta identities k=%d n=%d' % (k, n))
ck.log('(5.10) for n<=22 and the proof of Corollary 5.10: Gamma~ relations, generating functions at q = x^2 (k<=7), '
       'N_{m,n}(x^2) = (-x)^(...) D_{m,k,n}(x,-x-1/x) and d_N (k<=3), theta identities (k<=30, n<=60), x indeterminate')


# ================================================================== Corollary 5.10(ii) and Corollary 1.3
def check_ii(k, qq, symbolic, tag_first='Corollary 5.10(ii)'):
    e = eps(k)
    a = nar_table(8*k + 44, qq)
    fn = NN(a, 0, k, 4*k + 14)
    N1 = NN(a, 1, k, 8)
    N2 = NN(a, 2, k, 8)
    Nm1 = NN(a, -1, k, 2*k + 8)
    for n in range(2*k + 2, 2*k + 13):
        lhs = fn[n]*fn[n - 2*k - 2] - qq**(2*k + 2)*fn[n - 1]*fn[n - 2*k - 1]
        rhs = (1 - qq)*qq**((k + 1)**2)*fn[n - k - 1]*fn[n - k - 1]
        ck.chk('Corollary 5.10(ii)', lhs == rhs, lambda: 'first, k=%d n=%d q=%r' % (k, n, qq))
        if symbolic:
            ck.chk('Corollary 1.3', lhs == rhs, lambda: 'k=%d n=%d' % (k, n))
    for n in range(0, 9):
        ck.chk('Corollary 5.10(ii)', N1[n] == e*qq**(-n*(k + 1))*fn[n + k + 1], lambda: 'second, k=%d n=%d' % (k, n))
        ck.chk('Corollary 5.10(ii)', (qq - 1)*N2[n] == (-1)**k*qq**(k + 1)*fn[n + 1] - qq**(-(k + 1)*(2*n + k + 1))*fn[n + 2*k + 2],
               lambda: 'third, k=%d n=%d' % (k, n))
    for n in range(k + 1, 2*k + 9):
        ck.chk('Corollary 5.10(ii)', (qq - 1)*Nm1[n] == e*((-1)**k*qq**(-(k + 1)*(n - 1))*fn[n + k] - qq**((k + 1)*(n - k - 1))*fn[n - k - 1]),
               lambda: 'fourth, k=%d n=%d' % (k, n))
    for m in range(1, 5):
        Nf = NN(a, m, k, 5)
        Nb = NN(a, 1 - m, k, 5 + m + k)
        for n in range(0, 6):
            ck.chk('Corollary 5.10(ii)', Nb[n + m + k] == (-1)**binom(m + k, 2)*qq**(n*(k + 1))*Nf[n],
                   lambda: 'fifth, k=%d m=%d n=%d' % (k, m, n))
    return fn


for k in range(0, 5):
    fn = check_ii(k, ql, True)
    if k == 2:
        ck.neg('Corollary 5.10(ii)', all(fn[n]*fn[n - 6] - ql**6*fn[n - 1]*fn[n - 5] == (1 - ql)*ql**6*fn[n - 3]**2
                                         for n in range(6, 18)), 'q^(k(k+1)) in place of q^((k+1)^2), k=2')
    ck.log('Corollary 5.10(ii): the five identities with q an indeterminate (in Z[q,1/q]), k=%d' % k)
ck.log('Corollary 1.3: q an indeterminate, 0<=k<=4, 2k+2<=n<=2k+12')
for q0 in (Fr(2), Fr(-3, 5), Fr(7, 4)):
    for k in range(0, 7):
        check_ii(k, q0, False)
    ck.log('Corollary 5.10(ii): the five identities at q=%s, 0<=k<=6' % q0)

# ================================================================== the paragraph after Corollary 5.10
T = table(NZ + 2, lambda j: 1 + q, lambda j: q)
for k in range(0, 7):
    rhs = [0]*k + ps_pow(ps_mul(nu0, nu1, NZ), k + 1, NZ)[:NZ + 1 - k]
    ck.chk('Section 5.4 paragraph', ps_eq([T[n][k] for n in range(NZ + 1)], rhs, NZ), lambda: 'even powers, column k=%d' % k)
    cig = ps_pow(ps_mul(c0, c1, NZ), k + 1, NZ)                                  # c^{(2k+2)}
    ck.chk('Section 5.4 paragraph', all(Poly.lift(T[n][k]) == cig[n - k] for n in range(k, NZ + 1)),
           lambda: 'T_{n,k} = C_{2k+2,n-k}, k=%d' % k)
Tx = table(NZ, lambda j: 1 + x2, lambda j: x2)
a0c = table(NZ, lambda j: cstar)
ck.chk('Section 5.4 paragraph', all(Tx[n][j] == (-xl)**(n - j)*a0c[n][j] for n in range(NZ + 1) for j in range(n + 1)),
       'T_{n,j}(x^2) = (-x)^(n-j) a_{n,j}(0,-x-1/x)')
cat = [Fr(binom(2*n, n), n + 1) for n in range(NZ + 1)]
nar1 = nar_table(NZ + 2, 1)
for k in range(0, 7):
    p = ps_pow(cat, 2*k + 1, NZ)
    ck.chk('Section 5.4 paragraph', all(nar1[n][k] == p[n - k] for n in range(k, NZ + 1)), lambda: 'q=1 Catalan, k=%d' % k)
    P = 2*k + 1
    fn1 = NN(nar_table(8*P + 4, 1), 0, k, 3*P + 2)
    ck.chk('Section 5.4 paragraph', all(abs(fn1[n + P]) == abs(fn1[n]) for n in range(0, 2*P + 3)) and
           any(fn1[n] != 0 for n in range(1, P + 1)), lambda: 'q=1 periodicity up to sign, k=%d' % k)
a0 = nar_table(30, q)
f0 = NN(a0, 0, 0, 10)
n1 = NN(a0, 1, 0, 10)
n2 = NN(a0, 2, 0, 10)
for n in range(0, 11):
    ck.chk('Section 5.4 paragraph', f0[n] == q**binom(n, 2) and n1[n] == q**binom(n, 2) and
           n2[n] == q**binom(n, 2)*sum((q**i for i in range(n + 1)), Poly()), lambda: 'k=0, n=%d' % n)
# the shift 1-k satisfies the recurrence of Corollary 1.3; the unshifted determinants do not (k = 2, q = 3/5, n = 7)
def rec_holds(f, k, qq, n):
    return f[n]*f[n - 2*k - 2] - qq**(2*k + 2)*f[n - 1]*f[n - 2*k - 1] == (1 - qq)*qq**((k + 1)**2)*f[n - k - 1]**2


for k in range(0, 5):
    N1 = NN(nar_table(4*k + 24, q), 1, k, 2*k + 10)
    for n in range(2*k + 2, 2*k + 11):
        ck.chk('Section 5.4 paragraph', rec_holds(N1, k, q, n), lambda: 'N_{1,n} recurrence, k=%d n=%d' % (k, n))
q35 = Fr(3, 5)
Nk2 = NN(nar_table(24, q35), 2, 2, 8)                                       # N_{k,n} for k = 2 (unshifted)
ck.chk('Section 5.4 paragraph', not rec_holds(Nk2, 2, q35, 7), 'the recurrence for N_{2,n}, k = 2, q = 3/5, n = 7')
ck.log('the paragraph after Corollary 5.10: even convolution powers (k<=6), T(x^2) and a(0,-x-1/x), q = 1 (Catalan, '
       'periodicity up to sign, k<=6), k = 0 evaluations (n<=10); N_{1,n} satisfies the recurrence (q an indeterminate, '
       'k<=4, n<=2k+10); the unshifted N_{2,n} violates it at q = 3/5, n = 7')

sys.exit(0 if ck.finish() else 1)


==> anc/s5_shift1.py <==
# s5_shift1.py -- exact verification of Section 5.5 of the paper ("The shifts 1 and -1 for arbitrary (x,c)"):
# Proposition 5.11 with (5.11)-(5.13), Corollary 5.12, Corollary 5.13 and the paragraph after it, and of Appendix A
# (the proofs of Corollary 5.12(ii) and Corollary 5.13, with (A.1)), with the intermediate identities of the proofs.
# Pure Python 3 (standard library only), exact arithmetic (ints, Fractions, polynomials, Laurent polynomials);
# no floating point.   Run:  python3 -I s5_shift1.py     (needs lib.py in the same directory)
#
# Objects (all recomputed here from their definitions):
#   a_{n,j}(x,c)   level weights (c+x, c, c, ...), all other weights 1 (path recurrence); a_{r,j} := 0 for r < 0, j < 0
#   D_{m,k,n}(x,c) = det(a_{i+j+m,k}(x,c))_{0<=i,j<n};  Dcirc_{m,k,n}(x,c) = det(a_{i+j+m,k}(0,c) - x a_{i+j+m,k-1}(0,c));
#   d_n = D_{0,k,n}(x,0)
#   U_m (m in Z), P_m = U_m - x U_{m-1}, phi_m(c) = U_{m-1}(c) (Fibonacci polynomials), psi_m = phi_{m+1} - phi_{m-1}
#   R = Q(x)[X]/(P_k), F_j = class of U_{j-1} (lib.ChebModule, coordinates w.r.t. U_0..U_{k-1}); w(m) = det(F_m..F_{m+k-1});
#   M_i(m) = det(F_m,..,^F_{m+i},..,F_{m+k}) in Z[x]; W_m(y) = sum_i (-y)^i M_i(m); Q(t) = t^(2k+2) - x t^(2k+1) + x t - 1
#   det_chi(...) for monic chi: determinant of the coordinate rows (monomial basis) after division with remainder by chi
#   For x = 1: upsilon_i = class of U_{i-1} in Q[X]/(U_k - U_{k-1}); Y = phi_{k+1} + phi_k,
#   Phi_l = phi_{(2k+1)l+k+1} + phi_{(2k+1)l+k}
#
# Tags (printed number in the paper -- what is checked):
#   [(5.11)]               (phi_{k+1}(c) + x phi_k(c)) D_{1,k,n}(x,c) = (-1)^(nk) eps_k sum_i M_i(n-k) (phi_{n+i+1}(c) + x phi_{n+i}(c)):
#                          x, c indeterminates (1<=k<=3, n<=2k+3); x indeterminate, c in {2,-1/3,5} (k<=5, n<=2k+6);
#                          rational (x,c) (k<=6, n<=2k+8)
#   [(5.12)]               tau^(-k-1) Q(tau) D_{1,k,n}(x,-tau-1/tau) = (-1)^(nk+n+k) eps_k (tau^n (tau-x) W_{n-k}(tau)
#                          - tau^(-n) (1/tau - x) W_{n-k}(1/tau)): x in {3,-2/5,5/3} with tau an indeterminate (k<=4,
#                          n<=2k+6); x an indeterminate with tau in {2,-3,1/4} (k<=5, n<=2k+6)
#   [Proposition 5.11 k=1] (x+c) D_{1,1,n} = (-1)^(n+1) (phi_n(x)(phi_{n+1}(c) + x phi_n(c)) + phi_{n-1}(x)(phi_{n+2}(c) + x phi_{n+1}(c)))
#                          in Z[x,c], n<=12
#   [(5.13)]               P_m(-c) = (-1)^m (phi_{m+1}(c) + x phi_m(c)) in Z[x,c] (m<=20); U_m(-c) = (-1)^m U_m(c) = (-1)^m phi_{m+1}(c)
#   [Proposition 5.11 proof] D_{1,k,n} = (-1)^(n(k+1)) det_{(X+c)P_k}(P_n..P_{n+k}); P_k(-c) D_{1,k,n} =
#                          (-1)^(n(k+1)) sum_j (-1)^(k+j) P_{n+j}(-c) det_R(P_n,..,^P_{n+j},..,P_{n+k}); det_R(..) = eps_k M_j(n-k);
#                          the sign (-1)^(n(k+1)+k+n+k) = (-1)^(nk); (tau - 1/tau)(phi_{m+1}(c) + x phi_m(c)) =
#                          (-1)^m (tau^m (tau-x) - tau^(-m) (1/tau - x)) at c = -(tau+1/tau) and its value (-1)^k tau^(-k-1) Q(tau)
#                          at m = k; for k = 1: M_0(m) = phi_{m+1}(x), M_1(m) = phi_m(x), eps_1 = -1, phi_2 + x phi_1 = c + x
#   [Section 5.5 remark]   (the paragraph after Proposition 5.11) the four values W_m(x), x^k W_m(1/x), W_m(0), [y^k] W_m
#                          determine W_m for k <= 3 (the linear conditions have rank k+1 over Q(x); W_m reconstructed from
#                          them at x = 3); for k = 3 the coefficients of M_1, M_2 in W_m(x), W_m(1/x) form a matrix with
#                          determinant x - 1/x (in Z[x,1/x]); at tau = x the first term of (5.12) vanishes and (5.12)
#                          gives (5.3)
#   [Corollary 5.12(i)]    (phi_{k+1} + x phi_k) D_{-1,k,n+k+2}(x,c) = (-1)^(binom(k+2,2)+nk) sum_j M_j(n+1) phi_{n+j+1}:
#                          x, c indeterminates (k<=3, n<=3); x indeterminate, c in {2,-1/3} (k<=4, n<=6); rational (k<=6, n<=2k+4)
#   [Corollary 5.12(i) proof] Dcirc_{1,k,n} = (-1)^(n(k+1)) det_{(X+c)P_k}(U_n..U_{n+k}); P_k(-c) Dcirc_{1,k,n} = (-1)^(n(k+1))
#                          sum_j (-1)^(k+j) U_{n+j}(-c) det_R(U_n,..,^U_{n+j},..,U_{n+k}); det_R(..) = M_j(n+1);
#                          (phi_{k+1} + x phi_k) Dcirc_{1,k,n} = (-1)^(nk) sum_j M_j(n+1) phi_{n+j+1}
#   [Corollary 5.12(ii)]   the four formulas for Y D_{-1,k,N}(1,c) and the vanishing for the other N >= 1 (the vanishing
#                          is also the last assertion of Corollary 5.13): c an indeterminate (k<=3, N<=2(2k+1)+2),
#                          c in {3, -2/5} (k<=6, N<=3(2k+1)+2)
#   [(A.1)]                upsilon_0 = 0, upsilon_{-i} = -upsilon_i, upsilon_{i+2k+1} = -upsilon_i, upsilon_{2k+1-i} = upsilon_i
#                          (k<=8, |i|<=3(2k+1)); upsilon_{j+k+1} + upsilon_{j-k} = 0 for all j
#   [Appendix A proof of Corollary 5.12(ii)]  the table of M_j(m) at x = 1 (all m in [-2(2k+1), 3(2k+1)], k<=7) and
#                          its agreement with M_j(m) in Z[x] specialized at x = 1 (k<=5); det(upsilon_1..upsilon_k) = 1,
#                          det(upsilon_k..upsilon_1) = (-1)^binom(k,2)
#   [Corollary 5.13]       the identities (32) and (33) of [C23] (with the sizes of Corollary 5.13)
#   [Corollary 5.13 example of [C23]]  (the paragraph after Corollary 5.13) the numerical example of [C23] for k = 1,
#                          c = 3 agrees with the sizes of Corollary 5.13
#   [Appendix A proof of Corollary 5.13]  the evaluations Y D_{1,k,n}(1,c) (four formulas, vanishing otherwise), (5.11)
#                          at x = 1, phi_{a+1} + phi_{a-1} = c phi_a, the phi/psi identities, the agreement of the two
#                          forms of the values, the parity statements
#   [NEG ...]              negative controls: eps_k omitted in (5.11); (33) with the sizes printed in [C23]
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *

ck = TagChecker('s5_shift1')
xm, cm = mvars(2)
tl = LPoly.mono(1)                     # tau as a Laurent polynomial
til = LPoly.mono(-1)


def P2M(p):
    p = Poly.lift(p)
    return MPoly({(i, 0): v for i, v in enumerate(p.c)}, 2)


def col(a, r, j):
    return a[r][j] if (r >= 0 and j >= 0) else 0


def Dl(a, m, k, nmax):
    return hankel_seq_dets(lambda r: col(a, r, k), nmax, m)


def phi(m, c):
    if m < 0:
        return -phi(-m, c)
    f0, f1 = 0*c, 0*c + 1
    for _ in range(m):
        f0, f1 = f1, c*f1 - f0
    return f0


def Mtab(k, x, lo, hi):
    """{m: [M_0(m), ..., M_k(m)]} and {m: w(m)} for lo <= m <= hi"""
    Mo = ChebModule(k, [x])
    F = Mo.U_sequence(lo - 2, hi + k + 2)
    Mi = {m: [det([F[m + l] for l in range(k + 1) if l != i]) for i in range(k + 1)] for m in range(lo, hi + 1)}
    w = {m: det([F[m + i] for i in range(k)]) for m in range(lo, hi + 1)}
    return Mi, w, F


def Pk_list(k, x):
    return padd(U_list(k), pscal(-x, U_list(k - 1)))


# ================================================================== (5.11)
def check_511(k, x, c, a, M, nmax, what, conv=lambda v: v):
    e = eps(k)
    D1 = Dl(a, 1, k, nmax)
    lhsf = phi(k + 1, c) + x*phi(k, c)
    out = []
    for n in range(0, nmax + 1):
        rhs = 0
        for i in range(k + 1):
            rhs = rhs + conv(M[n - k][i])*(phi(n + i + 1, c) + x*phi(n + i, c))
        ok = lhsf*D1[n] == (-1)**(n*k)*e*rhs
        ck.chk('(5.11)', ok, lambda: '%s k=%d n=%d' % (what, k, n))
        out.append((lhsf*D1[n], rhs))
    return out


axM = cigler_table(30, xm, cm)
for k in range(1, 4):
    M, w, F = Mtab(k, X, -k - 2, 2*k + 6)
    check_511(k, xm, cm, axM, M, 2*k + 3, 'x,c indeterminate', P2M)
ck.log('(5.11): x, c indeterminates, 1<=k<=3, 0<=n<=2k+3')
for c0 in (Fr(2), Fr(-1, 3), Fr(5)):
    a = cigler_table(40, X, c0)
    for k in range(1, 6):
        M, w, F = Mtab(k, X, -k - 2, 2*k + 8)
        res = check_511(k, X, c0, a, M, 2*k + 6, 'x indet., c=%s' % c0)
        if k == 2 and c0 == 2:
            ck.neg('(5.11)', all(L == (-1)**(n*k)*R for n, (L, R) in enumerate(res)), 'eps_k omitted, k=2, c=2')
    ck.log('(5.11): x indeterminate, c=%s, 1<=k<=5, 0<=n<=2k+6' % c0)
for (x0, c0) in ((Fr(3), Fr(5)), (Fr(-2, 5), Fr(1, 3)), (Fr(7, 4), Fr(-2))):
    a = cigler_table(50, x0, c0)
    for k in range(1, 7):
        M, w, F = Mtab(k, x0, -k - 2, 2*k + 10)
        check_511(k, x0, c0, a, M, 2*k + 8, '(x,c)=(%s,%s)' % (x0, c0))
ck.log('(5.11): three rational points (x,c), 1<=k<=6, 0<=n<=2k+8')

# k = 1 formula
D11 = Dl(axM, 1, 1, 12)
for n in range(0, 13):
    rhs = (-1)**(n + 1)*(phi(n, xm)*(phi(n + 1, cm) + xm*phi(n, cm)) + phi(n - 1, xm)*(phi(n + 2, cm) + xm*phi(n + 1, cm)))
    ck.chk('Proposition 5.11 k=1', (xm + cm)*D11[n] == rhs, lambda: 'n=%d' % n)
ck.log('Proposition 5.11, the case k=1: x, c indeterminates, n<=12')

# (5.13)
for m in range(0, 21):
    Pm = Pk_list(m, xm)
    ck.chk('(5.13)', peval(Pm, -cm) == (-1)**m*(phi(m + 1, cm) + xm*phi(m, cm)), lambda: 'm=%d' % m)
    ck.chk('(5.13)', peval(U_list(m), -cm) == (-1)**m*peval(U_list(m), cm) == (-1)**m*phi(m + 1, cm), lambda: 'U_m(-c), m=%d' % m)
ck.log('(5.13): P_m(-c) and U_m(-c) for m<=20 in Z[x,c]')


# ================================================================== (5.12)
def W_of(Mrow, t):
    s = 0
    for i, v in enumerate(Mrow):
        s = s + (-t)**i*v
    return s


for x0 in (Fr(3), Fr(-2, 5), Fr(5, 3)):
    ctau = -(tl + til)
    a = table(30, lambda j: ctau + x0 if j == 0 else ctau)
    for k in range(1, 5):
        e = eps(k)
        M, w, F = Mtab(k, x0, -k - 2, 2*k + 8)
        Qt = tl**(2*k + 2) - x0*tl**(2*k + 1) + x0*tl - 1
        D1 = Dl(a, 1, k, 2*k + 6)
        for n in range(0, 2*k + 7):
            rhs = (-1)**(n*k + n + k)*e*(tl**n*(tl - x0)*W_of(M[n - k], tl) - tl**(-n)*(til - x0)*W_of(M[n - k], til))
            ck.chk('(5.12)', til**(k + 1)*Qt*D1[n] == rhs, lambda: 'x=%s k=%d n=%d' % (x0, k, n))
        if k == 1:
            for m in range(0, 21):
                lhs = (tl - til)*(phi(m + 1, ctau) + x0*phi(m, ctau))
                r = (-1)**m*(tl**m*(tl - x0) - tl**(-m)*(til - x0))
                ck.chk('Proposition 5.11 proof', lhs == r, lambda: 'tau identity, x=%s m=%d' % (x0, m))
        r = (-1)**k*(tl**k*(tl - x0) - tl**(-k)*(til - x0))
        ck.chk('Proposition 5.11 proof', r == (-1)**k*til**(k + 1)*Qt, lambda: 'm=k value, x=%s k=%d' % (x0, k))
    ck.log('(5.12): x=%s, tau an indeterminate (Laurent polynomials), 1<=k<=4, 0<=n<=2k+6; tau identities' % x0)
for t0 in (Fr(2), Fr(-3), Fr(1, 4)):
    c0 = -(t0 + 1/t0)
    a = cigler_table(40, X, c0)
    for k in range(1, 6):
        e = eps(k)
        M, w, F = Mtab(k, X, -k - 2, 2*k + 8)
        Qt = t0**(2*k + 2) - X*t0**(2*k + 1) + X*t0 - 1
        D1 = Dl(a, 1, k, 2*k + 6)
        for n in range(0, 2*k + 7):
            rhs = (-1)**(n*k + n + k)*e*(t0**n*(t0 - X)*W_of(M[n - k], t0) - t0**(-n)*(1/t0 - X)*W_of(M[n - k], 1/t0))
            ck.chk('(5.12)', t0**(-k - 1)*Qt*D1[n] == rhs, lambda: 'tau=%s k=%d n=%d' % (t0, k, n))
        for m in range(0, 2*k + 4):
            lhs = (t0 - 1/t0)*(phi(m + 1, c0) + X*phi(m, c0))
            ck.chk('Proposition 5.11 proof', lhs == (-1)**m*(t0**m*(t0 - X) - t0**(-m)*(1/t0 - X)),
                   lambda: 'tau identity, tau=%s m=%d' % (t0, m))
    ck.log('(5.12): x an indeterminate, tau=%s, 1<=k<=5, 0<=n<=2k+6' % t0)

# ================================================================== proof of Proposition 5.11
for c0 in (Fr(2), Fr(-1, 3)):
    a = cigler_table(40, X, c0)
    mom = [row[0] for row in cigler_table(40, X, 0)]
    for k in range(1, 6):
        e = eps(k)
        M, w, F = Mtab(k, X, -k - 2, 2*k + 8)
        D1 = Dl(a, 1, k, 2*k + 4)
        Pk = Pk_list(k, X)
        XPk = pmul([c0, 1], Pk)                                              # (X + c) P_k
        mono = [[0]*i + [1] for i in range(k + 1)]
        for n in range(0, 2*k + 5):
            Ps = [Pk_list(n + j, X) for j in range(k + 1)]
            dX = detR(Ps, XPk, mono)
            ok1 = D1[n] == (-1)**(n*(k + 1))*dX
            Gs = [Mo_ for Mo_ in [[F[n + j + 1][i] - X*F[n + j][i] for i in range(k)] for j in range(k + 1)]]  # classes of P_{n+j}
            dR = [det(Gs[:j] + Gs[j + 1:]) for j in range(k + 1)]
            ok2 = all(dR[j] == e*M[n - k][j] for j in range(k + 1))
            s = 0
            for j in range(k + 1):
                s = s + (-1)**(k + j)*peval(Ps[j], -c0)*dR[j]
            ok3 = peval(Pk, -c0)*D1[n] == (-1)**(n*(k + 1))*s
            ck.chk('Proposition 5.11 proof', ok1 and ok2 and ok3, lambda: 'c=%s k=%d n=%d %r' % (c0, k, n, (ok1, ok2, ok3)))
    ck.log('proof of Proposition 5.11: Christoffel step, Lemma 5.2 step, det_R = eps_k M_j(n-k); c=%s, k<=5, n<=2k+4' % c0)
for k in range(0, 30):
    for n in range(0, 30):
        ck.chk('Proposition 5.11 proof', (-1)**(n*(k + 1) + k + n + k) == (-1)**(n*k), 'sign')
M1, w1, F1 = Mtab(1, X, -12, 22)
for m in range(-10, 21):
    ck.chk('Proposition 5.11 proof', M1[m][0] == phi(m + 1, X) and M1[m][1] == phi(m, X), lambda: 'k=1, m=%d' % m)
ck.chk('Proposition 5.11 proof', eps(1) == -1 and phi(2, cm) + xm*phi(1, cm) == cm + xm, 'k=1 constants')

# the remark after Proposition 5.11
for k in range(1, 4):
    rows = [[X**i*(-1)**i for i in range(k + 1)],                             # W(x) = sum_i (-x)^i M_i
            [X**(k - i)*(-1)**i for i in range(k + 1)],                       # x^k W(1/x) = sum_i (-1)^i x^(k-i) M_i
            [1 if i == 0 else 0 for i in range(k + 1)],                       # W(0) = M_0
            [(-1)**k if i == k else 0 for i in range(k + 1)]]                 # [y^k] W = (-1)^k M_k
    from itertools import combinations
    minors = [det([[Poly.lift(v) for v in rows[r]] for r in S]) for S in combinations(range(4), k + 1)]
    ck.chk('Section 5.5 remark', any(not iszero(mn) for mn in minors), lambda: 'rank k+1 for k=%d' % k)
    if k == 3:      # the coefficients of M_1, M_2 in W_m(x) and W_m(1/x): determinant x - 1/x
        xl_, xil_ = LPoly.mono(1), LPoly.mono(-1)
        d12 = (-xl_)*(xil_*xil_) - (xl_*xl_)*(-xil_)
        ck.chk('Section 5.5 remark', d12 == xl_ - xil_, 'k=3: determinant %r' % (d12,))
    x0 = Fr(3)
    M, w, F = Mtab(k, x0, -k - 2, 10)
    for m in range(-k, 8):
        vals = [W_of(M[m], x0), x0**k*W_of(M[m], 1/x0), M[m][0], (-1)**k*M[m][k]]
        A = [[Poly.lift(v)(x0) for v in rows[r]] for r in range(4)]
        # solve the (consistent, rank k+1) system A M = vals by Gaussian elimination
        rk, ker = rank_and_kernel(A)
        aug = [A[r] + [vals[r]] for r in range(4)]
        rk2, _ = rank_and_kernel(aug)
        sol_unique = rk == k + 1 and rk2 == k + 1
        ck.chk('Section 5.5 remark', sol_unique, lambda: 'unique reconstruction, k=%d m=%d' % (k, m))
for x0 in (Fr(3), Fr(-2, 5)):
    a = cigler_table(40, x0, -(x0 + 1/x0))
    for k in range(1, 5):
        e = eps(k)
        M, w, F = Mtab(k, x0, -k - 2, 2*k + 8)
        d = Dl(cigler_table(60, x0, 0), 0, k, 3*k + 8)
        D1 = Dl(a, 1, k, 2*k + 6)
        Qx = x0**(2*k + 2) - x0*x0**(2*k + 1) + x0*x0 - 1
        for n in range(0, 2*k + 7):
            rhs = (-1)**(n*k + n + k)*e*(x0**n*(x0 - x0)*W_of(M[n - k], x0) - x0**(-n)*(1/x0 - x0)*W_of(M[n - k], 1/x0))
            ck.chk('Section 5.5 remark', x0**(-k - 1)*Qx*D1[n] == rhs and rhs == x0**(-k - 1)*Qx*(-1)**n*e*x0**(-n)*d[n + k + 1],
                   lambda: 'tau = x gives (5.3), x=%s k=%d n=%d' % (x0, k, n))
ck.log('the paragraph after Proposition 5.11: rank of the four conditions (k<=3), the determinant x - 1/x (k=3), '
       'reconstruction at x=3, tau = x gives (5.3)')


# ================================================================== Corollary 5.12(i) and its proof
def check_512i(k, x, c, a, M, nmax, what, conv=lambda v: v):
    Dm = Dl(a, -1, k, nmax + k + 2)
    f = phi(k + 1, c) + x*phi(k, c)
    for n in range(0, nmax + 1):
        rhs = 0
        for j in range(k + 1):
            rhs = rhs + conv(M[n + 1][j])*phi(n + j + 1, c)
        ck.chk('Corollary 5.12(i)', f*Dm[n + k + 2] == (-1)**(binom(k + 2, 2) + n*k)*rhs, lambda: '%s k=%d n=%d' % (what, k, n))


for k in range(1, 4):
    M, w, F = Mtab(k, X, -k - 2, 2*k + 8)
    check_512i(k, xm, cm, axM, M, 3, 'x,c indeterminate', P2M)
for c0 in (Fr(2), Fr(-1, 3)):
    a = cigler_table(40, X, c0)
    for k in range(1, 5):
        M, w, F = Mtab(k, X, -k - 2, 2*k + 8)
        check_512i(k, X, c0, a, M, 6, 'x indet., c=%s' % c0)
for (x0, c0) in ((Fr(3), Fr(5)), (Fr(-2, 5), Fr(1, 3)), (Fr(7, 4), Fr(-2))):
    a = cigler_table(50, x0, c0)
    for k in range(1, 7):
        M, w, F = Mtab(k, x0, -k - 2, 2*k + 8)
        check_512i(k, x0, c0, a, M, 2*k + 4, '(x,c)=(%s,%s)' % (x0, c0))
ck.log('Corollary 5.12(i): x, c indeterminates (k<=3, n<=3); x indeterminate, c in {2,-1/3} (k<=4, n<=6); '
       'three rational points (k<=6, n<=2k+4)')
for c0 in (Fr(2), Fr(-1, 3)):
    a0 = cigler_table(40, 0, c0)
    for k in range(1, 6):
        M, w, F = Mtab(k, X, -k - 2, 2*k + 8)
        Dc = hankel_seq_dets(lambda r: col(a0, r, k) - X*col(a0, r, k - 1), 6, 1)
        Pk = Pk_list(k, X)
        XPk = pmul([c0, 1], Pk)
        mono = [[0]*i + [1] for i in range(k + 1)]
        Ub = [U_list(i) for i in range(k)]
        f = phi(k + 1, c0) + X*phi(k, c0)
        for n in range(0, 7):
            Us = [U_list(n + j) for j in range(k + 1)]
            ok1 = Dc[n] == (-1)**(n*(k + 1))*detR(Us, XPk, mono)
            dR = [detR(Us[:j] + Us[j + 1:], Pk, Ub) for j in range(k + 1)]
            ok2 = all(dR[j] == M[n + 1][j] for j in range(k + 1))
            s = 0
            for j in range(k + 1):
                s = s + (-1)**(k + j)*peval(Us[j], -c0)*dR[j]
            ok3 = peval(Pk, -c0)*Dc[n] == (-1)**(n*(k + 1))*s
            s2 = 0
            for j in range(k + 1):
                s2 = s2 + M[n + 1][j]*phi(n + j + 1, c0)
            ok4 = f*Dc[n] == (-1)**(n*k)*s2 and peval(Pk, -c0) == (-1)**k*f
            ck.chk('Corollary 5.12(i) proof', ok1 and ok2 and ok3 and ok4, lambda: 'c=%s k=%d n=%d %r' % (c0, k, n, (ok1, ok2, ok3, ok4)))
ck.log('proof of Corollary 5.12(i): Christoffel step, Lemma 5.2 step, det_R(U..) = M_j(n+1), the formula for Dcirc_{1,k,n}; '
       'x indeterminate, c in {2,-1/3}, k<=5, n<=6')

# ================================================================== x = 1: Appendix A, Corollary 5.12(ii), Corollary 5.13
for k in range(1, 9):
    P = 2*k + 1
    Mo = ChebModule(k, [1])
    ups = Mo.U_sequence(-4*P - 2, 4*P + 2)
    neg = lambda v: [-t for t in v]
    for i in range(-3*P, 3*P + 1):
        ck.chk('(A.1)', veq(ups[-i], neg(ups[i])) and veq(ups[i + P], neg(ups[i])) and veq(ups[P - i], ups[i]),
               lambda: 'k=%d i=%d' % (k, i))
        ck.chk('(A.1)', veq(Mo.add(ups[i + k + 1], ups[i - k], 1, 1), Mo.zero) and
               veq(Mo.add(ups[i + k + 1], ups[i - k]), Mo.add(ups[i + k], ups[i - k - 1])), lambda: 'k=%d j=%d' % (k, i))
    ck.chk('(A.1)', veq(ups[0], Mo.zero), 'upsilon_0 = 0')
    ck.chk('Appendix A proof of Corollary 5.12(ii)', det([ups[i] for i in range(1, k + 1)]) == 1 and
           det([ups[i] for i in range(k, 0, -1)]) == (-1)**binom(k, 2), lambda: 'det(upsilon), k=%d' % k)
ck.log('(A.1): k<=8, |i|<=3(2k+1)')


def table_x1(k, m):
    """the claimed non-zero values of M_j(m) at x = 1 (dict j -> value)"""
    P = 2*k + 1
    l, r = divmod(m, P)
    exp = {}
    if r == 0:
        exp[0] = (-1)**(l*k)
    if r == 1:
        exp[k - 1] = (-1)**(l*k)
        exp[k] = (-1)**(l*k)
    if r == k:
        exp[0] = (-1)**(l*k + binom(k, 2))
        exp[1] = (-1)**(l*k + binom(k, 2))
    if r == k + 1:
        exp[k] = (-1)**(l*k + binom(k, 2))
    return exp


for k in range(1, 8):
    P = 2*k + 1
    M, w, F = Mtab(k, 1, -2*P, 3*P)
    for m in range(-2*P, 3*P + 1):
        exp = table_x1(k, m)
        ck.chk('Appendix A proof of Corollary 5.12(ii)', all(M[m][j] == exp.get(j, 0) for j in range(k + 1)), lambda: 'table, k=%d m=%d' % (k, m))
    if k <= 5:
        MX, wX, FX = Mtab(k, X, -P, 2*P)
        ck.chk('Appendix A proof of Corollary 5.12(ii)', all(Poly.lift(MX[m][j])(1) == M[m][j] for m in range(-P, 2*P + 1) for j in range(k + 1)),
               lambda: 'specialization x -> 1, k=%d' % k)
ck.log('the table of M_j(m) at x = 1 for k<=7, -2(2k+1)<=m<=3(2k+1); agreement with M_j(m) in Z[x] at x = 1 (k<=5)')


def formula_ii(k, N, c):
    """Y D_{-1,k,N}(1,c) according to Corollary 5.12(ii); 0 for the sizes covered by the vanishing statement"""
    P = 2*k + 1
    b2 = binom(k + 2, 2)
    val = None

    def put(v):
        nonlocal val
        assert val is None or val == v          # k = 1: the second and the third formula concern the same sizes
        val = v
    if N >= k + 1 and (N - k - 1) % P == 0:
        l = (N - k - 1)//P
        put((-1)**(b2 + k)*phi(P*l, c))
    if N >= k + 2 and (N - k - 2) % P == 0:
        l = (N - k - 2)//P
        put((-1)**b2*(phi(P*l + k + 1, c) + phi(P*l + k, c)))
    if N >= P and N % P == 0:
        l = N//P - 1
        put(-(phi(P*l + k + 1, c) + phi(P*l + k, c)))
    if N >= P + 1 and (N - 1) % P == 0:
        l = (N - 1)//P - 1
        put((-1)**(k + 1)*phi(P*(l + 1), c))
    if val is None:
        assert N % P not in (0, 1, (k + 1) % P, (k + 2) % P) or N <= k + 1
        return 0*c
    return val


def rem513(k, n, c):
    """Y D_{1,k,n}(1,c) according to the proof of Corollary 5.13 (Appendix A)"""
    P = 2*k + 1
    l, r = divmod(n, P)
    Phi = phi(P*l + k + 1, c) + phi(P*l + k, c)
    if r == 0:
        return Phi
    if r == k:
        return (-1)**binom(k, 2)*Phi
    if r == k + 1:
        return (-1)**binom(k + 1, 2)*(c + 2)*phi(P*(l + 1), c)
    if r == 2*k:
        return (-1)**k*(c + 2)*phi(P*(l + 1), c)
    return 0*c


def x1_checks(k, c, Nmax, what):
    P = 2*k + 1
    a = cigler_table(2*Nmax + 4, 1, c)
    Dm = Dl(a, -1, k, Nmax)
    D1 = Dl(a, 1, k, Nmax)
    Y = phi(k + 1, c) + phi(k, c)
    for N in range(1, Nmax + 1):
        ck.chk('Corollary 5.12(ii)', Y*Dm[N] == formula_ii(k, N, c), lambda: '%s k=%d N=%d' % (what, k, N))
        if N % P not in (0, 1, (k + 1) % P, (k + 2) % P):
            ck.chk('Corollary 5.12(ii)', iszero(Dm[N]), lambda: '%s vanishing k=%d N=%d' % (what, k, N))
    for n in range(0, Nmax + 1):
        ck.chk('Appendix A proof of Corollary 5.13', Y*D1[n] == rem513(k, n, c), lambda: '%s evaluation k=%d n=%d' % (what, k, n))
        if n % P not in (0, k, k + 1, 2*k):
            ck.chk('Appendix A proof of Corollary 5.13', iszero(D1[n]), lambda: '%s vanishing k=%d n=%d' % (what, k, n))
    # (32), (33)
    for n in range(0, (Nmax - k - 2)//P + 1):
        if P*(n + 1) + k + 1 > Nmax or P*n + 2*k > Nmax:
            break
        ck.chk('Corollary 5.13', Dm[P*(n + 1)] == -D1[P*n] and Dm[P*n + k + 2] == -D1[P*n + k], lambda: '%s (32) k=%d n=%d' % (what, k, n))
        ck.chk('Corollary 5.13', (c + 2)*Dm[P*(n + 1) + 1] == -D1[P*n + 2*k] and (c + 2)*Dm[P*(n + 1) + k + 1] == -D1[P*n + k + 1],
               lambda: '%s (33) k=%d n=%d' % (what, k, n))
    return Dm, D1


for k in range(1, 4):
    x1_checks(k, X, 2*(2*k + 1) + 2, 'c indeterminate')
ck.log('Corollary 5.12(ii), Corollary 5.13 and the evaluations of its proof (vanishing, (32), (33)): c an indeterminate, '
       'k<=3, sizes <= 2(2k+1)+2')
for c0 in (Fr(3), Fr(-2, 5)):
    for k in range(1, 7):
        Dm, D1 = x1_checks(k, c0, 3*(2*k + 1) + 2, 'c=%s' % c0)
        if k == 2 and c0 == 3:
            P = 5
            ck.neg('Corollary 5.13', all((c0 + 2)*Dm[P*n + 1] == -D1[P*n + 2*k] and (c0 + 2)*Dm[P*n + k + 1] == -D1[P*n + k + 1]
                                      for n in range(0, 3)), '(33) with the sizes (2k+1)n+1, (2k+1)n+k+1 printed in [C23], k=2, c=3')
    ck.log('Corollary 5.12(ii), Corollary 5.13 and the evaluations of its proof: c=%s, 1<=k<=6, sizes <= 3(2k+1)+2' % c0)
# (5.11) at x = 1
for c0 in (Fr(3), Fr(-2, 5)):
    for k in range(1, 6):
        P = 2*k + 1
        M, w, F = Mtab(k, 1, -k - 2, 3*P)
        D1 = Dl(cigler_table(6*P + 4, 1, c0), 1, k, 2*P + 2)
        Y = phi(k + 1, c0) + phi(k, c0)
        for n in range(0, 2*P + 3):
            rhs = (-1)**(n*k)*eps(k)*sum((M[n - k][i]*(phi(n + i + 1, c0) + phi(n + i, c0)) for i in range(k + 1)), 0)
            ck.chk('Appendix A proof of Corollary 5.13', Y*D1[n] == rhs, lambda: '(5.11) at x=1, c=%s k=%d n=%d' % (c0, k, n))
# phi/psi identities, the two forms, parity statements
c = X
psi = lambda m: phi(m + 1, c) - phi(m - 1, c)
for a_ in range(-12, 31):
    ck.chk('Appendix A proof of Corollary 5.13', phi(a_ + 1, c) + phi(a_ - 1, c) == c*phi(a_, c), lambda: 'phi_{a+1} + phi_{a-1}, a=%d' % a_)
for k in range(1, 9):
    P = 2*k + 1
    Y = phi(k + 1, c) + phi(k, c)
    for a_ in range(-12, 31):
        ck.chk('Appendix A proof of Corollary 5.13', phi(a_ + P, c) + phi(a_, c) == (phi(a_ + k + 1, c) + phi(a_ + k, c))*(phi(k + 1, c) - phi(k, c)),
               lambda: 'phi identity k=%d a=%d' % (k, a_))
    ck.chk('Appendix A proof of Corollary 5.13', psi(k + 1) + psi(k) == (c + 2)*(phi(k + 1, c) - phi(k, c)) and phi(P, c) == Y*(phi(k + 1, c) - phi(k, c)),
           lambda: 'psi identity, k=%d' % k)
    for l in range(0, 5):
        Phi = phi(P*l + k + 1, c) + phi(P*l + k, c)
        ck.chk('Appendix A proof of Corollary 5.13', (phi(P*l, c) + phi(P*(l + 1), c))*Y == Phi*phi(P, c) and
               (psi(k) + psi(k + 1))*phi(P*(l + 1), c)*Y == (c + 2)*phi(P*(l + 1), c)*phi(P, c),
               lambda: 'two forms agree, k=%d l=%d' % (k, l))
for k in range(1, 101):
    ck.chk('Appendix A proof of Corollary 5.13', (binom(k + 2, 2) + binom(k, 2)) % 2 == 1 and (binom(k + 2, 2) + binom(k + 1, 2) - k - 1) % 2 == 0 and
           eps(k)*(-1)**binom(k, 2) == (-1)**k, lambda: 'parity statements, k=%d' % k)
# the example of [C23] for k = 1, c = 3 (values as printed there)
D1 = Dl(cigler_table(40, 1, 3), 1, 1, 12)
Dm = Dl(cigler_table(40, 1, 3), -1, 1, 18)
ck.chk('Corollary 5.13 example of [C23]', D1 == [1, 1, -10, 19, 19, -180, 341, 341, -3230, 6119, 6119, -57960, 109801],
       'D_{1,1,n}(1,3), n<=12, as in [C23]')
ck.chk('Corollary 5.13 example of [C23]', [Dm[3*(n + 1) + 1] for n in range(5)] == [2, 36, 646, 11592, 208010] and
       [Dm[3*(n + 1) + 2] for n in range(5)] == [2, 36, 646, 11592, 208010],
       'D_{-1,1,3(n+1)+1}(1,3) = D_{-1,1,3(n+1)+2}(1,3) = 2, 36, 646, 11592, 208010 as in [C23]')
ck.log('Appendix A, proof of Corollary 5.13: (5.11) at x=1 (k<=5), phi/psi identities and the two forms (c indeterminate, '
       'k<=8), parity statements (k<=100); the example of [C23] (k=1, c=3)')

sys.exit(0 if ck.finish() else 1)


==> anc/s6_return_step.py <==
# s6_return_step.py -- exact verification of Section 6.2 of the paper (Motzkin paths whose down-steps ending at
# height 0 have weight u): Theorem 6.5 with (6.6) and the steps of its proof, Remark 6.6 with (6.7), (6.8), and
# Remark 6.7.
# Pure Python 3 (standard library only), exact arithmetic (integers, rationals, polynomials); no floating point.
# Run:  python3 -I s6_return_step.py        (needs lib.py in the same directory)
#
# Objects (all recomputed here from their definitions, by the path recurrence
#   a_{n,j} = a_{n-1,j-1} + s_j a_{n-1,j} + lam_{j+1} a_{n-1,j+1},  a_{0,j} = [j=0]):
#   a^[u]_{n,j}(c): s = (c,c,c,...), lam = (u,1,1,...);   D^[u]_{k,n} = det(a^[u]_{i+j,k}(c))_{i,j<n}
#   a_{n,j}(x,c):   s = (c+x,c,c,...), lam = (1,1,...);     D_{k,n}(x) = det(a_{i+j,k}(x,0))_{i,j<n}
#   a^flat_{n,j}:   s = (c+x-1,c,c,...), lam = (1+x,1,1,...); E^(k)_n(x) = det(a^flat_{i+j,k})_{i,j<n},
#                   O^(k)_n(x) = det(a_{i+j,k}(x,c) + a_{i+j,k-1}(x,c))_{i,j<n}   (the determinants of Theorem 6.1)
#   a^D_{n,j} = a^[u]_{n,j}(0) (paths without level steps); A_n = det(a^D_{2i+2j,k}), B_n = det(a^D_{2i+2j+2,k}).
#   Hankel determinants by fraction-free elimination; u (and c) are indeterminates (lib.Poly, lib.MPoly) or rationals.
#
# Tags (printed number in the paper first):
#   Section 6.2 a^[u]           the definition: weight c^l u^delta0 of a path (explicit enumeration of all paths,
#                               n <= 9, u and c indeterminate); u = 1 gives a_{n,j}(0,c); u = 2 gives the numbers of
#                               unrestricted paths (direct count sum_l binom(n,l) c^l binom(n-l,(n-l+j)/2))
#   Theorem 6.5 (c-indep.)      D^[u]_{k,n} free of c (u, c indeterminate; rational u, several c)
#   Theorem 6.5(i), (ii)        u indeterminate for k <= 8 (n <= 2k+10), rational u in {4,-3/7,5/2} for k <= 9
#   Theorem 6.5 proof step 1    h_k = u; u a^[u]_{i,k}(c) = L((X+c)^i p_k) (u, c indeterminate); u^n D^[u]_{k,n} = det(L(X^{i+j} p_k))
#   Theorem 6.5 proof step 2    entries of J^2; the odd and even blocks of J^2 are the tridiagonal matrices of the
#                               weights (c+x,c,...),(1,1,...) and (c+x-1,c,...),(1+x,1,...) at c = 2, x = u-1;
#                               (J^{2n+1})_{0,2j+1} = (J^{2n})_{1,2j+1}; (J^{2n+2})_{0,2j} = (J^{2n+1})_{0,2j-1} + lam_{2j+1}(J^{2n+1})_{0,2j+1}
#   (6.6)                       the three formulas and a^[u]_{n,j}(0) = 0 for n-j odd (u indeterminate)
#   Theorem 6.5 proof steps 3-4 block structure after the permutation (even indices first); det = product of the
#                               two blocks (k even); D = 0 for odd n and det [[0,C],[C^T,0]] = (-1)^(N^2) det(C)^2 =
#                               (-1)^N det(C)^2 (k odd)
#   Section 6.2 after Theorem 6.5  for odd k, D_{(k-1)/2,n}(u-1) satisfies the recurrence of Theorem 1.1
#   Remark 6.6 odd k, Remark 6.6 even k   the identifications of the determinants of a^D (k = 2k'+1 with k' >= 0,
#                               resp. k = 2k' with k' >= 1; k <= 10, u indeterminate)
#   (6.7), (6.8)                in Z[u] for k' <= n, k = 2k' <= 10 (k' is called h in the code)
#   Remark 6.7                  u = 1 and u = 2 agree with [CK11, Theorems 1 and 3] (k <= 7, 1 <= n <= 4k+6)
#   NEG ...                     negative controls
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random
from itertools import product

ck = TagChecker('s6_return_step')
rng = random.Random(65)


# ------------------------------------------------------------------ helpers
def ret_table(N, u, c):
    """a^[u]_{n,j}(c) for n <= N"""
    return table(N, lambda j: c, lambda j: u if j == 1 else 1)


def flat_table(N, x, c):
    return table(N, lambda j: c + x - 1 if j == 0 else c, lambda j: 1 + x if j == 1 else 1)


def Dret(k, u, c, nmax):
    a = ret_table(2*nmax, u, c)
    return hankel_seq_dets(lambda r: a[r][k], nmax)


def Dcig(k, x, nmax):
    a = cigler_table(2*nmax, x, 0)
    return hankel_seq_dets(lambda r: a[r][k], nmax)


def E_seq(k, x, c, nmax):
    a = flat_table(2*nmax, x, c)
    return hankel_seq_dets(lambda r: a[r][k], nmax)


def O_seq(k, x, c, nmax):
    a = cigler_table(2*nmax, x, c)
    return hankel_seq_dets(lambda r: a[r][k] + a[r][k - 1], nmax)


def ck11_thm1(k, n):
    """[CK11, Theorem 1] at xy = 1: det(P^+_{i+j}(0,k))_{0<=i,j<n} = (-1)^(n1 binom(k+1,2)) if n = n1(k+1), else 0"""
    return (-1)**((n//(k + 1))*binom(k + 1, 2)) if n % (k + 1) == 0 else 0


def ck11_thm3(k, n):
    """[CK11, Theorem 3] at xy = 1, k >= 1: (-1)^(k n1 + binom(k,2)) if n = 2k n1 - k + 1, (-1)^(k n1) if n = 2k n1,
    0 if n is not congruent to 0, k+1 modulo 2k"""
    if n % (2*k) == 0:
        return (-1)**(k*(n//(2*k)))
    if (n + k - 1) % (2*k) == 0:
        n1 = (n + k - 1)//(2*k)
        return (-1)**(k*n1 + binom(k, 2))
    return 0


def unrestricted(n, j, c):
    return sum((binom(n, l)*c**l*binom(n - l, (n - l + j)//2) for l in range(n + 1) if (n - l + j) % 2 == 0), 0*c)


u = X                      # the indeterminate u (lib.Poly)
x = u - 1
um, cm = mvars(2)          # u, c indeterminates of Z[u,c]

# ================================================================== the numbers a^[u]_{n,j}(c)
NE = 9
aE = ret_table(NE, um, cm)
for n in range(NE + 1):
    tot = {}
    for steps in product((1, 0, -1), repeat=n):
        h, w, ok = 0, um.lift(1), True
        for st in steps:
            if st == 0:
                w = w*cm
            elif st == -1:
                if h == 1:
                    w = w*um
                if h == 0:
                    ok = False
                    break
            h += st
        if ok:
            tot[h] = tot.get(h, 0) + w
    for j in range(n + 1):
        ck.chk('Section 6.2 a^[u]', aE[n][j] == tot.get(j, 0), 'enumeration n=%d j=%d' % (n, j))
c = X                      # temporarily: c indeterminate in Z[c]
a1, a2, ac = ret_table(25, 1, c), ret_table(25, 2, c), cigler_table(25, 0, c)
for n in range(26):
    for j in range(n + 1):
        ck.chk('Section 6.2 a^[u]', a1[n][j] == ac[n][j], 'u=1: n=%d j=%d' % (n, j))
        ck.chk('Section 6.2 a^[u]', a2[n][j] == unrestricted(n, j, c), 'u=2: n=%d j=%d' % (n, j))
ck.log('Section 6.2: a^[u]_{n,j}(c) = sum of weights c^l u^delta0 (all paths, n<=%d); u=1: a_{n,j}(0,c); u=2: '
       'unrestricted paths (n<=25)' % NE)

# ================================================================== Theorem 6.5
for k in range(1, 5):
    N = 2*k + 4
    Dc, D0 = Dret(k, um, cm, N), Dret(k, um, 0, N)
    for n in range(N + 1):
        ck.chk('Theorem 6.5 (c-indep.)', Dc[n] == D0[n] and um.lift(Dc[n]).degree(1) <= 0, 'Z[u,c] k=%d n=%d' % (k, n))
ck.log('Theorem 6.5: D^[u]_{k,n} free of c in Z[u,c], k<=4, n<=2k+4')


def check_thm65(k, uu, D, tagsfx, what):
    """Theorem 6.5 (i)/(ii) for the sequence D = (D^[u]_{k,n})_{n<=N}, with x = uu-1"""
    N = len(D) - 1
    xx = uu - 1
    if k % 2:
        kp = (k - 1)//2
        d = Dcig(kp, xx, N//2 + 1)
        for n in range(N + 1):
            exp = 0 if n % 2 else (-1)**(n//2)*d[n//2]**2
            ck.chk('Theorem 6.5(i)' + tagsfx, D[n] == exp, '%s k=%d n=%d' % (what, k, n))
    else:
        kp = k//2
        E, O = E_seq(kp, xx, 0, N//2 + 1), O_seq(kp, xx, 0, N//2 + 1)
        for n in range(N + 1):
            ck.chk('Theorem 6.5(ii)' + tagsfx, D[n] == E[(n + 1)//2]*O[n//2], '%s k=%d n=%d' % (what, k, n))


for k in range(1, 9):
    N = 2*k + 10
    D = Dret(k, u, 0, N)
    check_thm65(k, u, D, '', 'u indeterminate')
    if k <= 6:
        ck.chk('Theorem 6.5 (c-indep.)', Dret(k, u, 3, N) == D, 'u indeterminate, c=3, k=%d' % k)
    ck.log('Theorem 6.5(%s) with u indeterminate, k=%d, n<=%d' % ('i' if k % 2 else 'ii', k, N))
for k in range(1, 10):
    N = 2*k + (12 if k <= 6 else 8)
    for u0 in (Fr(4), Fr(-3, 7), Fr(5, 2)):
        D = Dret(k, u0, Fr(0), N)
        D2 = Dret(k, u0, Fr(3), N)
        D3 = Dret(k, u0, Fr(-5, 2), N)
        ck.chk('Theorem 6.5 (c-indep.)', D == D2 == D3, 'u=%s k=%d' % (u0, k))
        check_thm65(k, u0, D, '', 'u=%s' % u0)
    ck.log('Theorem 6.5 at u in {4,-3/7,5/2}, c in {0,3,-5/2}, k=%d, n<=%d' % (k, N))

# negative control: Theorem 6.5(i) without the sign (-1)^n
k, N = 3, 16
D = Dret(k, u, 0, N)
d = Dcig(1, x, N//2 + 1)
ck.neg('Theorem 6.5(i)', all(D[n] == (0 if n % 2 else d[n//2]**2) for n in range(N + 1)),
       'Theorem 6.5(i) without the sign (-1)^n (k=3, u indeterminate)')
k = 4
D = Dret(k, u, 0, N)
E, O = E_seq(2, x, 0, N), O_seq(2, x, 0, N)
ck.neg('Theorem 6.5(ii)', all(D[n] == E[n//2]*O[(n + 1)//2] for n in range(N + 1)),
       'Theorem 6.5(ii) with floor and ceiling exchanged (k=4)')

# ================================================================== proof, step 1
for k in range(1, 6):
    lamr = lambda j: u if j == 1 else 1
    p = [[1], [0, 1]]                                   # weights s = 0, lam = (u,1,1,...)
    for m in range(1, k + 2):
        p.append(padd(pshift(p[m]), pscal(-lamr(m), p[m - 1])))
    hk = 1
    for j in range(1, k + 1):
        hk = hk*lamr(j)
    ck.chk('Theorem 6.5 proof step 1', hk == u, 'h_k = u, k=%d' % k)
    N = 2*k + 4
    a0 = ret_table(2*N + k + 2, u, 0)
    L = lambda f: sum((f[i]*a0[i][0] for i in range(len(f))), 0)
    D = Dret(k, u, 0, N)
    for n in range(N + 1):
        H = det([[L([0]*(i + j) + p[k]) for j in range(n)] for i in range(n)])
        ck.chk('Theorem 6.5 proof step 1', u**n*D[n] == H, 'u^n D^[u]_{k,n} = det(L(X^{i+j} p_k)), k=%d n=%d' % (k, n))
    # u a^[u]_{i,k}(c) = L((X+c)^i p_k) with u and c indeterminate
    am0 = ret_table(16 + k, um, 0)
    amc = ret_table(16 + k, um, cm)
    pm = [[1], [0, 1]]
    for m in range(1, k + 2):
        pm.append(padd(pshift(pm[m]), pscal(-(um if m == 1 else 1), pm[m - 1])))
    for i in range(13):
        f = pm[k]
        for _ in range(i):
            f = pmul(f, [cm, 1])
        val = sum((f[t]*am0[t][0] for t in range(len(f))), 0)
        ck.chk('Theorem 6.5 proof step 1', val == um*amc[i][k], 'u a^[u]_{i,k}(c) = L((X+c)^i p_k), k=%d i=%d' % (k, i))
ck.log('Theorem 6.5 proof step 1: h_k = u, u a_{i,k} = L((X+c)^i p_k) in Z[u,c] (i<=12), u^n D = det(L(X^{i+j}p_k)), k<=5')

# ================================================================== proof, step 2 and (6.6)
T = 24
lam = lambda j: 0 if j == 0 else (u if j == 1 else 1)        # lam_0 := 0
J = [[0]*T for _ in range(T)]
for m in range(T - 1):
    J[m][m + 1] = 1
    J[m + 1][m] = lam(m + 1)


def matmul(A, B):
    n = len(A)
    return [[sum((A[i][t]*B[t][j] for t in range(n) if not iszero(A[i][t]) and not iszero(B[t][j])), 0)
             for j in range(n)] for i in range(n)]


J2 = matmul(J, J)
Te = T - 1                                           # entries (i,j) of J_T^2 with i, j < T-1 are those of J^2
for i in range(Te):
    for j in range(Te):
        v = J2[i][j]
        if (i - j) % 2:
            ck.chk('Theorem 6.5 proof step 2', iszero(v), 'J^2 (%d,%d)' % (i, j))
        elif j == i + 2:
            ck.chk('Theorem 6.5 proof step 2', v == 1, 'J^2 (%d,%d)' % (i, j))
        elif j == i:
            ck.chk('Theorem 6.5 proof step 2', v == lam(i + 1) + lam(i), 'J^2 (%d,%d)' % (i, j))
        elif i == j + 2:
            ck.chk('Theorem 6.5 proof step 2', v == lam(j + 2)*lam(j + 1), 'J^2 (%d,%d)' % (i, j))
        else:
            ck.chk('Theorem 6.5 proof step 2', iszero(v), 'J^2 (%d,%d)' % (i, j))
c2 = 2


def jac(s, lm, n):
    M = [[0]*n for _ in range(n)]
    for m in range(n):
        M[m][m] = s(m)
        if m + 1 < n:
            M[m][m + 1] = 1
            M[m + 1][m] = lm(m + 1)
    return M


nb = (Te - 1)//2
odd_block = [[J2[2*a + 1][2*b + 1] for b in range(nb)] for a in range(nb)]
even_block = [[J2[2*a][2*b] for b in range(nb)] for a in range(nb)]
ck.chk('Theorem 6.5 proof step 2', odd_block == jac(lambda m: c2 + x if m == 0 else c2, lambda m: 1, nb), 'odd block of J^2')
ck.chk('Theorem 6.5 proof step 2', even_block == jac(lambda m: c2 + x - 1 if m == 0 else c2, lambda m: 1 + x if m == 1 else 1, nb),
       'even block of J^2')
# rows of powers of J: (J^n)_{0,j} and (J^n)_{1,j}, exact for n < 2T - j - 1
TT = 60
JJ = [[0]*TT for _ in range(TT)]
for m in range(TT - 1):
    JJ[m][m + 1] = 1
    JJ[m + 1][m] = lam(m + 1)


def rowmul(v, M):
    return [sum((v[t]*M[t][j] for t in range(len(v)) if not iszero(v[t]) and not iszero(M[t][j])), 0) for j in range(len(v))]


r0 = [1] + [0]*(TT - 1)
r1 = [0, 1] + [0]*(TT - 2)
rows0, rows1 = [r0], [r1]
for n in range(1, 41):
    rows0.append(rowmul(rows0[-1], JJ))
    rows1.append(rowmul(rows1[-1], JJ))
NA = 20
aD = ret_table(2*NA + 2, u, 0)
for n in range(NA):
    for j in range(NA):
        ck.chk('Theorem 6.5 proof step 2', rows0[2*n + 1][2*j + 1] == rows1[2*n][2*j + 1], '(J^{2n+1})_{0,2j+1}, n=%d j=%d' % (n, j))
        prev = rows0[2*n + 1][2*j - 1] if j >= 1 else 0
        ck.chk('Theorem 6.5 proof step 2', rows0[2*n + 2][2*j] == prev + lam(2*j + 1)*rows0[2*n + 1][2*j + 1],
               '(J^{2n+2})_{0,2j}, n=%d j=%d' % (n, j))
        ck.chk('Theorem 6.5 proof step 2', rows0[2*n][2*j] == aD[2*n][2*j], 'rows of J^n = a^[u], n=%d j=%d' % (n, j))
ck.log('Theorem 6.5 proof step 2: entries of J^2 (indices < %d), odd/even blocks, the two identities for powers of J (n,j<%d)'
       % (Te, NA))
# (6.6)
aC = cigler_table(NA + 2, x, 2)
aF = flat_table(NA + 2, x, 2)
for n in range(NA):
    for j in range(n + 1):
        ck.chk('(6.6)', aD[2*n + 1][2*j + 1] == aC[n][j], 'first formula n=%d j=%d' % (n, j))
        ck.chk('(6.6)', aD[2*n][2*j] == aF[n][j], 'second formula n=%d j=%d' % (n, j))
        if j >= 1:
            ck.chk('(6.6)', aD[2*n + 2][2*j] == aC[n][j] + aC[n][j - 1], 'third formula n=%d j=%d' % (n, j))
for n in range(2*NA + 1):
    for j in range(n + 1):
        if (n - j) % 2:
            ck.chk('(6.6)', iszero(aD[n][j]), 'a^[u]_{%d,%d}(0) = 0' % (n, j))
ck.log('(6.6): the three formulas for n<%d and the vanishing for n-j odd (u indeterminate)' % NA)

# ================================================================== proof, steps 3 and 4
for k in range(1, 9):
    N = 2*k + 8
    a = ret_table(2*N + 2, u, 0)
    b = [a[r][k] for r in range(2*N + 1)]
    D = Dret(k, u, 0, N)
    kp = k//2
    for n in range(1, N + 1):
        Hm = [[b[i + j] for j in range(n)] for i in range(n)]
        perm = [i for i in range(n) if i % 2 == 0] + [i for i in range(n) if i % 2 == 1]
        Pm = [[Hm[i][j] for j in perm] for i in perm]
        ne, no = (n + 1)//2, n//2
        if k % 2 == 0:
            blk1 = [[b[2*i + 2*j] for j in range(ne)] for i in range(ne)]
            blk2 = [[b[2*i + 2*j + 2] for j in range(no)] for i in range(no)]
            struct = all(iszero(Pm[i][j]) for i in range(ne) for j in range(ne, n)) and \
                all(iszero(Pm[i][j]) for i in range(ne, n) for j in range(ne))
            struct = struct and all(Pm[i][j] == blk1[i][j] for i in range(ne) for j in range(ne)) and \
                all(Pm[ne + i][ne + j] == blk2[i][j] for i in range(no) for j in range(no))
            struct = struct and all(blk1[i][j] == aF[i + j][kp] for i in range(ne) for j in range(ne)) and \
                all(blk2[i][j] == aC[i + j][kp] + aC[i + j][kp - 1] for i in range(no) for j in range(no))
            ck.chk('Theorem 6.5 proof steps 3-4', struct, 'k=%d n=%d: block diagonal structure' % (k, n))
            ck.chk('Theorem 6.5 proof steps 3-4', D[n] == det(blk1)*det(blk2) == det(Pm), 'k=%d n=%d: det of blocks' % (k, n))
        else:
            ck.chk('Theorem 6.5 proof steps 3-4', all(iszero(b[i]) for i in range(0, 2*N + 1, 2)), 'b_i = 0 for even i')
            if n % 2:
                ck.chk('Theorem 6.5 proof steps 3-4', iszero(D[n]), 'k=%d n=%d odd: D = 0' % (k, n))
            else:
                Nh = n//2
                C = [[b[2*i + 2*j + 1] for j in range(Nh)] for i in range(Nh)]
                struct = all(iszero(Pm[i][j]) for i in range(Nh) for j in range(Nh)) and \
                    all(iszero(Pm[Nh + i][Nh + j]) for i in range(Nh) for j in range(Nh)) and \
                    all(Pm[i][Nh + j] == C[i][j] and Pm[Nh + j][i] == C[i][j] for i in range(Nh) for j in range(Nh)) and \
                    all(C[i][j] == aC[i + j][kp] for i in range(Nh) for j in range(Nh))
                ck.chk('Theorem 6.5 proof steps 3-4', struct, 'k=%d n=%d: matrix [[0,C],[C^T,0]], C = (a_{i+j,k\'}(u-1,2))' % (k, n))
                dC = det(C)
                ck.chk('Theorem 6.5 proof steps 3-4', D[n] == (-1)**(Nh*Nh)*dC*dC == (-1)**Nh*dC*dC, 'k=%d n=%d' % (k, n))
ck.log('Theorem 6.5 proof steps 3-4: block structure and determinants, k<=8, n<=2k+8 (u indeterminate)')
for Nh in range(1, 7):                              # det [[0,C],[C^T,0]] = (-1)^(N^2) det(C)^2 for random C
    for _ in range(5):
        C = [[rng.randint(-3, 3) for _ in range(Nh)] for _ in range(Nh)]
        Mx = [[0]*Nh + C[i] for i in range(Nh)] + [[C[j][i] for j in range(Nh)] + [0]*Nh for i in range(Nh)]
        ck.chk('Theorem 6.5 proof steps 3-4', det(Mx) == (-1)**(Nh*Nh)*det(C)**2 and (-1)**(Nh*Nh) == (-1)**Nh, 'random C')

# the sentence after Theorem 6.5: for odd k = 2k'+1 the sequence D_{k',n}(u-1) satisfies the recurrence of Theorem 1.1
for kp in range(0, 4):
    N = 2*kp + 12
    d = Dcig(kp, x, N)
    for n in range(2*kp + 2, N + 1):
        ck.chk('Section 6.2 after Theorem 6.5', d[n]*d[n - 2*kp - 2] - x*x*d[n - 1]*d[n - 2*kp - 1] == (1 - x*x)*d[n - kp - 1]**2,
               "k'=%d n=%d" % (kp, n))
ck.log("Section 6.2: D_{k',n}(u-1) satisfies (1.1), k'<=3, n<=2k'+12")

# ================================================================== Remark 6.6
for k in range(1, 11):
    N = k//2 + k + 7
    aDk = ret_table(4*N + 4, u, 0)
    if k % 2:
        h = (k - 1)//2
        Eo = hankel_seq_dets(lambda r: aDk[2*r + 1][k], N)
        d = Dcig(h, x, N)
        for n in range(N + 1):
            ck.chk('Remark 6.6 odd k', Eo[n] == d[n], 'k=%d n=%d' % (k, n))
    else:
        h = k//2
        A = hankel_seq_dets(lambda r: aDk[2*r][k], N)
        B = hankel_seq_dets(lambda r: aDk[2*r + 2][k], N)
        E, O = E_seq(h, x, 0, N), O_seq(h, x, 0, N)
        for n in range(N + 1):
            ck.chk('Remark 6.6 even k', A[n] == E[n] and B[n] == O[n], 'k=%d n=%d' % (k, n))
        s = (-1)**h
        for n in range(h, N - h):
            ck.chk('(6.7)', (u - 1)**2*B[n + h]*B[n + 1 - h] - B[n - h]*B[n + 1 + h] == s*(u - 2)*u**2*A[n + 1]**2,
                   'k=%d n=%d' % (k, n))
            ck.chk('(6.8)', (u - 1)**2*A[n + h]*A[n + 1 - h] - A[n - h]*A[n + 1 + h] == s*(u - 2)*B[n]**2, 'k=%d n=%d' % (k, n))
    ck.log('Remark 6.6: k=%d, n<=%d (u indeterminate)%s' % (k, N, '' if k % 2 else ', (6.7), (6.8) for %d<=n<%d' % (k//2, N - k//2)))
k, h, N = 4, 2, 14
aDk = ret_table(4*N + 4, u, 0)
A = hankel_seq_dets(lambda r: aDk[2*r][k], N)
B = hankel_seq_dets(lambda r: aDk[2*r + 2][k], N)
ck.neg('(6.7)', all((u - 1)**2*B[n + h]*B[n + 1 - h] - B[n - h]*B[n + 1 + h] == -(u - 2)*u**2*A[n + 1]**2 for n in range(h, N - h)),
       '(6.7) with (-1)^(h+1) in place of (-1)^h (k=4)')
ck.neg('(6.8)', all((u - 1)**2*A[n + h]*A[n + 1 - h] - A[n - h]*A[n + 1 + h] == (-1)**h*(u - 2)*B[n + 1]**2 for n in range(h, N - h)),
       '(6.8) with B_{n+1} in place of B_n (k=4)')

# ================================================================== Remark 6.7
for k in range(1, 8):
    N = 4*k + 6
    D1, D2 = Dret(k, 1, Fr(3), N), Dret(k, 2, Fr(3), N)
    D1b, D2b = Dret(k, 1, 0, N), Dret(k, 2, Fr(-1, 2), N)
    for n in range(1, N + 1):
        ck.chk('Remark 6.7', D1[n] == ck11_thm1(k, n) == D1b[n], 'u=1 vs [CK11, Thm 1], k=%d n=%d' % (k, n))
        ck.chk('Remark 6.7', D2[n] == ck11_thm3(k, n) == D2b[n], 'u=2 vs [CK11, Thm 3], k=%d n=%d' % (k, n))
    check_thm65(k, 1, D1, '', 'u=1')
    check_thm65(k, 2, D2, '', 'u=2')
ck.log('Remark 6.7: u=1 and u=2 agree with [CK11, Theorems 1 and 3] and with Theorem 6.5, k<=7, 1<=n<=4k+6, c in {3,0,-1/2}')

sys.exit(0 if ck.finish() else 1)


==> anc/s6_typeB.py <==
# s6_typeB.py -- exact verification of Section 6.1 of the paper (the analogue of odd orthogonal type):
# Theorem 6.1, Lemma 6.2, Proposition 6.3, (6.5), Remark 6.4, and the intermediate identities of their proofs.
# Pure Python 3 (standard library only), exact arithmetic (integers, rationals, polynomials with such coefficients,
# elements of prime fields); no floating point.
# Run:  python3 -I s6_typeB.py        (needs lib.py in the same directory)
#
# Objects (all recomputed here from their definitions).
#   U_m (m in Z): U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1};  W_m = U_m + U_{m-1};  P_m = U_m - x U_{m-1};
#   P_{m,y} = U_m - y U_{m-1};  r_m = W_m - x W_{m-1}.
#   a_{n,j}(x,c): weighted Motzkin numbers (recurrence a_{n,j} = a_{n-1,j-1} + s_j a_{n-1,j} + lam_{j+1} a_{n-1,j+1})
#     for s = (c+x, c, c, ...), lam = (1, 1, ...);  a^flat_{n,j}: the same for s = (c+x-1, c, c, ...),
#     lam = (1+x, 1, 1, ...).
#   E_n = det(a^flat_{i+j,k})_{i,j<n},  O_n = det(a_{i+j,k}(x,c) + a_{i+j,k-1}(x,c))_{i,j<n}   (Hankel determinants
#     computed by fraction-free elimination from these path numbers).
#   R~ = K[X]/(r_k): coordinates with respect to the classes of U_0..U_{k-1}; computed (a) by lib.ChebModule
#     (three-term recurrence, U_k reduced by r_k = U_k + (1-x)U_{k-1} - x U_{k-2}) and (b) by honest division with
#     remainder of the polynomials U_{j-1}, W_j, P_m, r_m, products, ... by r_k; (a) and (b) are compared.
#   F_j = class of U_{j-1}, F~_j = class of W_j, e(m) = det(F_m..F_{m+k-1}), o(m) = det(F~_m..F~_{m+k-1});
#   Lambda' = multiplication by -r_{k-1}, Lambda'' = multiplication by -P_{k-1} (products reduced by division).
#   L_y: functional of the weights (y,0,0,...), (1,1,...), L_y(X^n) = a_{n,0}(y,0);  L^flat: functional of the
#     weights (x-1,0,0,...), (1+x,1,1,...), L^flat(X^n) = a^flat_{n,0}(c=0).
#
# Tags (printed number in the paper first):
#   Theorem 6.1 (c-indep.)   E_n and O_n do not depend on c (x, c indeterminates for k<=3; x indeterminate and
#                            c in {0,2,-3} for k<=5; rational x and c in {5,1/3} for k<=6)
#   (6.1), (6.2)             the two coupled recurrences: in Z[x,c] for k<=3 (n<=2k+8 for k<=2, n<=10 for k=3), in Z[x]
#                            (c = 0, 2, -3) for k<=5 (n<=2k+11 for k<=3, n<=2k+8 for k=4,5), and at x in {3,-2/5,7/4}
#                            for k<=6 (n<=2k+15 for k<=4, n<=2k+12 for k=5,6)
#   Section 6 W_m, r_m       W_0 = 1, W_{m+1} = X W_m - W_{m-1}, W_{-m-1} = -W_m, W_m monic of degree m, r_0 = 1+x,
#                            r_m monic of degree m (m>=1), r_m = P_m + P_{m-1}, r_{m+1} = X r_m - r_{m-1}
#   Section 6.1 model        F_j, F~_j by recurrence = by division; F_0 = 0, F_{-j} = -F_j, F~_{-j-1} = -F~_j;
#                            (F_1..F_k), (F~_0..F~_{k-1}) monic bases; e(m), o(m) in Z[x]
#   Lemma 6.2(i), (ii), (iii) and Lemma 6.2 proof (classes of r_m, P_m; Lambda'F_{m-k} = r_m; Lambda''F~_{m-k} = P_m;
#                            P_k = r_k - P_{k-1}; the determinants 1+x, eps_k, 1, eps_k used in (iii))
#   (6.3), (6.4)             Proposition 6.3, x indeterminate, k<=6, all l with |l| <= 3k+8; also at the rational
#                            and F_p values of x below (|l| <= 2k+4, k<=5)
#   Proposition 6.3 proof    at rational x and over F_p: the four d-relations, (d_x d_{1/x} f)_j = (X-(x+1/x)) f_{j+1},
#                            det(X-(x+1/x)) = (-x)^(-k)(1+x), the twelve Casoratian identities, the two HM consequences
#   Section 6.1 after Proposition 6.3   (d_x)^2 F = Lambda'Lambda'' F translated by 1-2k (same for F~); for shifts
#                            |p|<=3k+3 at rational x, d_x F and d_{1/x} F are not a translate of F followed by a linear
#                            map; the example k = 1 (x indeterminate): e(m) = U_{m-1}(x-1), o(m) = W_m(x-1),
#                            Cas_m(d_x F) = det(Lambda'') o(m-1), and (o(m-1))_m is not proportional to (e(m+p))_m for
#                            any p with |p| <= 30 (m in a window of 41 values)
#   (6.5)                    E_n = (-1)^(nk) eps_k e(n-k), O_n = (-1)^(nk) eps_k o(n-k)  (from the path definitions,
#                            x indeterminate, k<=6, n<=2k+8)
#   (6.5) proof              a_{i,k}+a_{i,k-1} = L_x((X+c)^i r_k); the Christoffel-type evaluations; p^flat_m = r_m,
#                            h_m; (1+x) a^flat_{i,k} = L^flat((X+c)^i r_k); e(-k) = eps_k; sign identities
#   Remark 6.4(1)            k = 1 formulas; k = 2 initial terms
#   Remark 6.4(2)            the two Hankel identities (every c), r_k = P_{k,-1} - x P_{k-1,-1}, the two Christoffel
#                            evaluations, a_{n,j}(-x,-c) = (-1)^(n-j) a_{n,j}(x,c), det(a_k - a_{k-1}) = (-1)^(nk) O_n(-x)
#   Remark 6.4(3)            x = 1: a^flat counts unrestricted paths; E_n(1) = [CK11, Theorem 3]; degenerate
#                            recurrences; x = 0: E_n = D_{k,n}(-1)
#   Remark 6.4(4)            characters: (s-1/s) W_n(s^2+s^-2) = s^(2n+1) - s^(-2n-1); at random rational points
#                            w_j = s_j^2: det(W_m..) = so-bialternant, det(U_{m-1}..) = sp-bialternant, independence of
#                            the square roots, so_(1) = 1 + sum rho_j; coefficient of X^(k-1) in r_k is 1-x;
#                            t^k r_k(t+1/t) (t-1) = t^(2k+1) - x t^(2k) + x t - 1; distinctness (squarefree at x = 0,
#                            r_k(2), r_k(-2)); and at the actual roots of r_k over prime fields F_p:
#                            e(m) = sp_((m-1)^k)(w), o(m) = so_(m^k)(w), x = so_(1)(w)
#   NEG ...                  negative controls (perturbed statements that must fail)
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random

ck = TagChecker('s6_typeB')
rng = random.Random(61)


# ------------------------------------------------------------------ helpers
def flat_table(N, x, c):
    """a^flat_{n,j} for n <= N: s = (c+x-1, c, c, ...), lam = (1+x, 1, 1, ...)"""
    return table(N, lambda j: c + x - 1 if j == 0 else c, lambda j: 1 + x if j == 1 else 1)


def E_seq(k, x, c, nmax):
    a = flat_table(2*nmax, x, c)
    return hankel_seq_dets(lambda r: a[r][k], nmax)


def O_seq(k, x, c, nmax):
    a = cigler_table(2*nmax, x, c)
    return hankel_seq_dets(lambda r: a[r][k] + a[r][k - 1], nmax)


def r_list(m, x):
    return padd(W_list(m), pscal(-x, W_list(m - 1)))


def Pm_list(m, y):
    return padd(U_list(m), pscal(-y, U_list(m - 1)))


def peq(p, q):
    n = max(len(p), len(q))
    return all(iszero((p[i] if i < len(p) else 0) - (q[i] if i < len(q) else 0)) for i in range(n))


def is_monic_deg(p, d):
    p = list(p)
    while len(p) > 1 and iszero(p[-1]):
        p.pop()
    return len(p) == d + 1 and p[-1] == 1


def int_coeffs(v):
    return all(Fr(c).denominator == 1 for a in v for c in Poly.lift(a).c)


class QR:
    """K[X]/(mod), mod monic of degree k; coordinates with respect to U_0..U_{k-1}, by division with remainder"""

    def __init__(self, mod):
        self.mod = mod
        self.k = len(mod) - 1
        self.basis = [U_list(i) for i in range(self.k)]

    def cls(self, f):
        return coords(f, self.mod, self.basis)

    def poly(self, v):
        r = [0]
        for i, c in enumerate(v):
            r = padd(r, pscal(c, self.basis[i]))
        return r

    def mul(self, g, v):
        return self.cls(pmul(g, self.poly(v)))

    def e(self, i):
        return [1 if j == i else 0 for j in range(self.k)]

    def det_of_mult(self, g):
        return det([self.mul(g, self.e(i)) for i in range(self.k)])


def vlin(u, v, a=1, b=1):
    return [a*p + b*q for p, q in zip(u, v)]


def cas(G, m, k):
    return det([G[m + i] for i in range(k)])


def bialt(ws, exps):
    """det(w_j^e_i - w_j^(-e_i))_{i,j} for integer exponents e_i"""
    return det([[w**e - w**(-e) for w in ws] for e in exps])


def poly_gcd(a, b):
    """gcd of two univariate polynomials over Q (lib.Poly), monic"""
    a, b = Poly.lift(a), Poly.lift(b)
    while b:
        a, b = b, a.divmod(b)[1]
    return Poly([Fr(c)/Fr(a.c[-1]) for c in a.c])


def ck11_thm3(k, n):
    """[CK11, Theorem 3] at xy = 1: det(P_{i+j}(0,k))_{0<=i,j<n} for unrestricted paths, k >= 1, n >= 1
       = (-1)^(k n1 + binom(k,2)) if n = 2k n1 - k + 1;  (-1)^(k n1) if n = 2k n1;  0 if n != 0, k+1 mod 2k"""
    if n % (2*k) == 0:
        return (-1)**(k*(n//(2*k)))
    if (n + k - 1) % (2*k) == 0:
        n1 = (n + k - 1)//(2*k)
        return (-1)**(k*n1 + binom(k, 2))
    return 0


x = X                                           # the indeterminate x (lib.Poly)
xm, cm = mvars(2)                               # x, c as indeterminates of Z[x,c]

# ================================================================== Theorem 6.1, (6.1), (6.2)
for k in range(1, 4):
    N = 2*k + (8 if k <= 2 else 4)
    Ec, Oc = E_seq(k, xm, cm, N), O_seq(k, xm, cm, N)
    E0, O0 = E_seq(k, xm, 0, N), O_seq(k, xm, 0, N)
    for n in range(N + 1):
        ck.chk('Theorem 6.1 (c-indep.)', Ec[n] == E0[n] and Oc[n] == O0[n], lambda: 'k=%d n=%d (x,c indeterminate)' % (k, n))
        ck.chk('Theorem 6.1 (c-indep.)', xm.lift(Ec[n]).degree(1) <= 0 and xm.lift(Oc[n]).degree(1) <= 0, 'k=%d n=%d' % (k, n))
    s = (-1)**k
    for n in range(2*k + 1, N + 1):
        ck.chk('(6.1)', s*(Ec[n]*Ec[n - 2*k - 1] - xm*xm*Ec[n - 1]*Ec[n - 2*k]) == (1 - xm)*Oc[n - k - 1]**2, 'Z[x,c] k=%d n=%d' % (k, n))
        ck.chk('(6.2)', s*(Oc[n]*Oc[n - 2*k - 1] - xm*xm*Oc[n - 1]*Oc[n - 2*k]) == (1 - xm)*(1 + xm)**2*Ec[n - k]**2,
               'Z[x,c] k=%d n=%d' % (k, n))
    ck.log('Theorem 6.1: E_n, O_n free of c in Z[x,c] (x, c indeterminate), k=%d, n<=%d; (6.1), (6.2) in Z[x,c] for 2k+1<=n<=%d'
           % (k, N, N))

for k in range(1, 6):
    N = 2*k + 1 + (10 if k <= 3 else 7)
    seqs = {c0: (E_seq(k, x, c0, N), O_seq(k, x, c0, N)) for c0 in (0, 2, -3)}
    E, O = seqs[0]
    for c0 in (2, -3):
        for n in range(N + 1):
            ck.chk('Theorem 6.1 (c-indep.)', seqs[c0][0][n] == E[n] and seqs[c0][1][n] == O[n], 'k=%d c=%d n=%d' % (k, c0, n))
    s = (-1)**k
    for n in range(2*k + 1, N + 1):
        ck.chk('(6.1)', s*(E[n]*E[n - 2*k - 1] - x*x*E[n - 1]*E[n - 2*k]) == (1 - x)*O[n - k - 1]**2, 'k=%d n=%d' % (k, n))
        ck.chk('(6.2)', s*(O[n]*O[n - 2*k - 1] - x*x*O[n - 1]*O[n - 2*k]) == (1 - x)*(1 + x)**2*E[n - k]**2,
               'k=%d n=%d' % (k, n))
    ck.log('(6.1), (6.2) in Z[x] (x indeterminate), c in {0,2,-3}, k=%d, 2k+1<=n<=%d' % (k, N))

for k in range(1, 7):
    N = 2*k + 1 + (14 if k <= 4 else 11)
    for x0 in (Fr(3), Fr(-2, 5), Fr(7, 4)):
        E, O = E_seq(k, x0, Fr(5), N), O_seq(k, x0, Fr(5), N)
        E2, O2 = E_seq(k, x0, Fr(1, 3), N), O_seq(k, x0, Fr(1, 3), N)
        ck.chk('Theorem 6.1 (c-indep.)', E == E2 and O == O2, 'k=%d x=%s' % (k, x0))
        s = (-1)**k
        for n in range(2*k + 1, N + 1):
            ck.chk('(6.1)', s*(E[n]*E[n - 2*k - 1] - x0*x0*E[n - 1]*E[n - 2*k]) == (1 - x0)*O[n - k - 1]**2,
                   'k=%d x=%s n=%d' % (k, x0, n))
            ck.chk('(6.2)', s*(O[n]*O[n - 2*k - 1] - x0*x0*O[n - 1]*O[n - 2*k]) == (1 - x0)*(1 + x0)**2*E[n - k]**2,
                   'k=%d x=%s n=%d' % (k, x0, n))
    ck.log('(6.1), (6.2) at x in {3,-2/5,7/4}, c in {5,1/3}, k=%d, 2k+1<=n<=%d' % (k, N))

# negative controls: wrong coefficient 1+x instead of 1-x in (6.1); sign (-1)^k dropped in (6.2) for odd k
k, x0, N = 2, Fr(3), 18
E, O = E_seq(k, x0, 0, N), O_seq(k, x0, 0, N)
ck.neg('(6.1)', all((E[n]*E[n - 5] - x0*x0*E[n - 1]*E[n - 4]) == (1 + x0)*O[n - 3]**2 for n in range(5, N + 1)),
       '(6.1) with 1+x in place of 1-x (k=2, x=3)')
k = 3
E, O = E_seq(k, x0, 0, N), O_seq(k, x0, 0, N)
ck.neg('(6.2)', all((O[n]*O[n - 7] - x0*x0*O[n - 1]*O[n - 6]) == (1 - x0)*(1 + x0)**2*E[n - 3]**2 for n in range(7, N + 1)),
       '(6.2) without the sign (-1)^k (k=3, x=3)')

# ================================================================== W_m, r_m and the model R~ (x indeterminate)
for m in range(-20, 21):
    ck.chk('Section 6 W_m, r_m', peq(W_list(m + 1), padd(pshift(W_list(m)), pscal(-1, W_list(m - 1)))), 'W recurrence m=%d' % m)
    ck.chk('Section 6 W_m, r_m', peq(W_list(-m - 1), pscal(-1, W_list(m))), 'W_{-m-1} m=%d' % m)
    ck.chk('Section 6 W_m, r_m', peq(r_list(m, x), padd(Pm_list(m, x), Pm_list(m - 1, x))), 'r_m = P_m + P_{m-1}, m=%d' % m)
    ck.chk('Section 6 W_m, r_m', peq(r_list(m + 1, x), padd(pshift(r_list(m, x)), pscal(-1, r_list(m - 1, x)))),
           'r recurrence m=%d' % m)
    if m >= 0:
        ck.chk('Section 6 W_m, r_m', is_monic_deg(W_list(m), m), 'W_%d monic' % m)
    if m >= 1:
        ck.chk('Section 6 W_m, r_m', is_monic_deg(r_list(m, x), m), 'r_%d monic' % m)
ck.chk('Section 6 W_m, r_m', peq(W_list(0), [1]) and peq(r_list(0, x), [1 + x]), 'W_0 = 1, r_0 = 1+x')
ck.log('Section 6: W_m, r_m identities for |m|<=20')

for k in range(1, 7):
    L = 3*k + 8
    lo, hi = -L - 3*k - 6, L + 3*k + 6
    rk = r_list(k, x)
    Q = QR(rk)
    M = ChebModule(k, [x - 1, x])                       # U_k = (x-1) U_{k-1} + x U_{k-2} modulo r_k
    F = M.U_sequence(lo - 1, hi + 1)
    Ft = {j: vlin(F[j + 1], F[j]) for j in range(lo - 1, hi + 1)}
    for j in range(lo, hi):
        ck.chk('Section 6.1 model', veq(F[j], Q.cls(U_list(j - 1))), 'k=%d: F_%d by recurrence != by division' % (k, j))
        ck.chk('Section 6.1 model', veq(Ft[j], Q.cls(W_list(j))), 'k=%d: F~_%d' % (k, j))
        ck.chk('Section 6.1 model', veq(F[-j], [-v for v in F[j]]) and veq(Ft[-j - 1], [-v for v in Ft[j]]),
               'k=%d: symmetry at j=%d' % (k, j))
        ck.chk('Section 6.1 model', veq(Ft[j + 1], vlin(M.mulX(Ft[j]), Ft[j - 1], 1, -1)), 'k=%d: F~ recurrence j=%d' % (k, j))
    ck.chk('Section 6.1 model', all(iszero(v) for v in F[0]), 'F_0 = 0')
    ck.chk('Section 6.1 model', det([F[1 + i] for i in range(k)]) == 1 and det([Ft[i] for i in range(k)]) == 1,
           'k=%d: monic bases' % k)
    e = {m: cas(F, m, k) for m in range(lo, hi - k)}
    o = {m: cas(Ft, m, k) for m in range(lo, hi - k)}
    for m in e:
        ck.chk('Section 6.1 model', int_coeffs([e[m], o[m]]), 'k=%d: e(%d), o(%d) not in Z[x]' % (k, m, m))
    # Lemma 6.2
    Lp = pscal(-1, r_list(k - 1, x))                  # -r_{k-1}
    Lpp = pscal(-1, Pm_list(k - 1, x))                # -P_{k-1}
    for j in range(-L, L + 1):
        LF = Q.mul(Lp, F[j])
        ck.chk('Lemma 6.2(i)', veq(LF, vlin(Ft[j + k], Ft[j + k - 1], 1, -x)) and veq(LF, vlin(Ft[j - k - 1], Ft[j - k], 1, -x)),
               'k=%d j=%d' % (k, j))
        LFt = Q.mul(Lpp, Ft[j])
        ck.chk('Lemma 6.2(ii)', veq(LFt, vlin(F[j + k + 1], F[j + k], 1, -x)) and veq(LFt, vlin(F[j - k], F[j - k + 1], 1, -x)),
               'k=%d j=%d' % (k, j))
        m = j
        ck.chk('Lemma 6.2 proof', veq(vlin(Ft[m], Ft[m - 1], 1, -x), Q.cls(r_list(m, x))), 'class of r_m, m=%d' % m)
        ck.chk('Lemma 6.2 proof', veq(vlin(F[m + 1], F[m], 1, -x), Q.cls(Pm_list(m, x))), 'class of P_m, m=%d' % m)
        ck.chk('Lemma 6.2 proof', veq(Q.mul(Lp, F[m - k]), Q.cls(r_list(m, x))), "Lambda'F_{m-k} = r_m, m=%d" % m)
        ck.chk('Lemma 6.2 proof', veq(Q.mul(Lpp, Ft[m - k]), Q.cls(Pm_list(m, x))), "Lambda''F~_{m-k} = P_m, m=%d" % m)
    dLp, dLpp = Q.det_of_mult(Lp), Q.det_of_mult(Lpp)
    ck.chk('Lemma 6.2(iii)', dLp == eps(k)*(1 + x), "k=%d: det Lambda' = %r" % (k, dLp))
    ck.chk('Lemma 6.2(iii)', dLpp == eps(k), "k=%d: det Lambda'' = %r" % (k, dLpp))
    ck.chk('Lemma 6.2 proof', peq(Pm_list(k, x), padd(rk, pscal(-1, Pm_list(k - 1, x)))), 'P_k = r_k - P_{k-1}')
    ck.chk('Lemma 6.2 proof', det([Q.cls(r_list(m, x)) for m in range(k)]) == 1 + x, 'det(r_0..r_{k-1}) = 1+x')
    ck.chk('Lemma 6.2 proof', det([F[-k + i] for i in range(k)]) == eps(k), 'det(F_{-k}..F_{-1}) = eps_k')
    ck.chk('Lemma 6.2 proof', det([Q.cls(Pm_list(m, x)) for m in range(k)]) == 1, 'det(P_0..P_{k-1}) = 1')
    ck.chk('Lemma 6.2 proof', det([Ft[-k + i] for i in range(k)]) == (-1)**k*(-1)**(k*(k - 1)//2) == eps(k),
           'det(F~_{-k}..F~_{-1}) = (-1)^k (-1)^(k(k-1)/2) = eps_k')
    # Proposition 6.3
    for l in range(-L, L + 1):
        ck.chk('(6.3)', o[l + k]*o[l - k - 1] - x*x*o[l + k - 1]*o[l - k] == (1 - x*x)*(1 + x)*e[l]**2, 'k=%d l=%d' % (k, l))
        ck.chk('(6.4)', e[l + k + 1]*e[l - k] - x*x*e[l + k]*e[l - k + 1] == (1 - x)*o[l]**2, 'k=%d l=%d' % (k, l))
    # (d_x)^2 is a translation by 1-2k followed by Lambda'Lambda''
    for j in range(-L, L + 1):
        d2F = vlin(vlin(F[j + 2], F[j + 1], 1, -x), vlin(F[j + 1], F[j], 1, -x), 1, -x)
        d2Ft = vlin(vlin(Ft[j + 2], Ft[j + 1], 1, -x), vlin(Ft[j + 1], Ft[j], 1, -x), 1, -x)
        ck.chk('Section 6.1 after Proposition 6.3', veq(d2F, Q.mul(Lp, Q.mul(Lpp, F[j + 1 - 2*k]))), 'k=%d j=%d (F)' % (k, j))
        ck.chk('Section 6.1 after Proposition 6.3', veq(d2Ft, Q.mul(Lp, Q.mul(Lpp, Ft[j + 1 - 2*k]))), 'k=%d j=%d (F~)' % (k, j))
    nz = sum(1 for l in range(-L, L + 1) if iszero(e[l]))
    ck.log('k=%d: model R~ (recurrence = division, |j|<=%d), Lemma 6.2 (|j|<=%d), (6.3), (6.4) for |l|<=%d '
           '(%d values of l with e(l)=0), (d_x)^2' % (k, hi, L, L, nz))

    # (6.5) from the path definitions (x indeterminate, c = 0)
    if k <= 6:
        Nn = 2*k + 8
        E, O = E_seq(k, x, 0, Nn), O_seq(k, x, 0, Nn)
        for n in range(Nn + 1):
            sg = (-1)**(n*k)*eps(k)
            ck.chk('(6.5)', E[n] == sg*e[n - k], 'k=%d n=%d: E_n' % (k, n))
            ck.chk('(6.5)', O[n] == sg*o[n - k], 'k=%d n=%d: O_n' % (k, n))
        # proof steps
        ck.chk('(6.5) proof', e[-k] == eps(k), 'e(-k) = eps_k')
        ax0 = cigler_table(4*k + 2*Nn + 4, x, 0)           # L_x(X^n) = a_{n,0}(x,0)
        af0 = flat_table(4*k + 2*Nn + 4, x, 0)             # L^flat(X^n) = a^flat_{n,0}
        Lx = lambda f: sum((f[i]*ax0[i][0] for i in range(len(f))), 0)
        Lf = lambda f: sum((f[i]*af0[i][0] for i in range(len(f))), 0)
        for n in range(Nn + 1):
            Hx = det([[Lx([0]*(i + j) + rk) for j in range(n)] for i in range(n)])
            dP = det([Q.cls(Pm_list(n + i, x)) for i in range(k)])
            dLF = det([Q.mul(Lpp, Ft[n - k + i]) for i in range(k)])
            ck.chk('(6.5) proof', O[n] == Hx == (-1)**(n*k)*dP and dP == dLF == eps(k)*o[n - k],
                   'k=%d n=%d: O_n chain' % (k, n))
            Hf = det([[Lf([0]*(i + j) + rk) for j in range(n)] for i in range(n)])
            if n >= 1:
                dr = det([Q.cls(r_list(n + i, x)) for i in range(k)])
                ck.chk('(6.5) proof', (1 + x)**n*E[n] == Hf == (1 + x)**(n - 1)*(-1)**(n*k)*dr and
                       dr == (1 + x)*eps(k)*e[n - k], 'k=%d n=%d: E_n chain' % (k, n))
        # p^flat_m = r_m (m >= 1), h_0 = 1, h_m = 1+x
        pf = [[1], [-(x - 1), 1]]
        lamf = lambda j: 1 + x if j == 1 else 1
        for m in range(1, 14):
            pf.append(padd(pshift(pf[m]), pscal(-lamf(m), pf[m - 1])))   # s_m = 0 for m >= 1
        ck.chk('(6.5) proof', all(peq(pf[m], r_list(m, x)) for m in range(1, 15)) and peq(pf[0], [1]),
               'p^flat_m = r_m')
        h = [1]
        for m in range(1, 8):
            h.append(h[-1]*lamf(m))
        ck.chk('(6.5) proof', h[0] == 1 and all(h[m] == 1 + x for m in range(1, 8)), 'h_m')
        # sign identities used in the proof of Theorem 6.1
        for n in range(2*k + 1, Nn + 1):
            l = n - 2*k - 1
            ck.chk('(6.5) proof', e[l + k + 1]*e[l - k] == (-1)**k*E[n]*E[n - 2*k - 1] and
                   e[l + k]*e[l - k + 1] == (-1)**k*E[n - 1]*E[n - 2*k] and o[l]**2 == O[n - k - 1]**2, 'signs (6.1) n=%d' % n)
            l = n - 2*k
            ck.chk('(6.5) proof', o[l + k]*o[l - k - 1] == (-1)**k*O[n]*O[n - 2*k - 1] and
                   o[l + k - 1]*o[l - k] == (-1)**k*O[n - 1]*O[n - 2*k] and e[l]**2 == E[n - k]**2, 'signs (6.2) n=%d' % n)
        ck.chk('(6.5) proof', (1 - x*x)*(1 + x) == (1 - x)*(1 + x)**2, '(1-x^2)(1+x) = (1-x)(1+x)^2')
        ck.log('k=%d: (6.5) for n<=%d and its proof steps (x indeterminate)' % (k, Nn))

# (6.5) proof: a_{i,k}(x,c) + a_{i,k-1}(x,c) = L_x((X+c)^i r_k), (1+x) a^flat_{i,k} = L^flat((X+c)^i r_k), x, c indeterminate
NI = 12
ax0 = cigler_table(NI + 8, xm, 0)
af0 = flat_table(NI + 8, xm, 0)
axc = cigler_table(NI + 8, xm, cm)
afc = flat_table(NI + 8, xm, cm)
for k in range(1, 5):
    rk = r_list(k, xm)
    for i in range(NI + 1):
        f = pmul([1], rk)
        for _ in range(i):
            f = pmul(f, [cm, 1])
        lx = sum((f[t]*ax0[t][0] for t in range(len(f))), 0)
        lf = sum((f[t]*af0[t][0] for t in range(len(f))), 0)
        ck.chk('(6.5) proof', lx == axc[i][k] + axc[i][k - 1], 'L_x((X+c)^i r_k), k=%d i=%d' % (k, i))
        ck.chk('(6.5) proof', lf == (1 + xm)*afc[i][k], 'L^flat((X+c)^i r_k), k=%d i=%d' % (k, i))
ck.log('(6.5) proof: the moment identities in Z[x,c] for k<=4, i<=%d' % NI)

# ================================================================== Proposition 6.3 proof at rational x and over F_p
P_FIELD = 10007
cases = [(Fr(3), 'x=3'), (Fr(-2, 5), 'x=-2/5'), (Fr(7, 4), 'x=7/4'),
         (GF(1234, P_FIELD), 'x=1234 in F_10007'), (GF(-1, P_FIELD), 'x=-1 in F_10007'), (GF(1, P_FIELD), 'x=1 in F_10007')]
for k in range(1, 6):
    for x0, name in cases:
        one = x0*0 + 1
        L = 2*k + 4
        lo, hi = -L - 3*k - 6, L + 3*k + 6
        M = ChebModule(k, [x0 - 1, x0])
        Q = QR(r_list(k, x0))
        F = M.U_sequence(lo - 2, hi + 2)
        Ft = {j: vlin(F[j + 1], F[j]) for j in range(lo - 2, hi + 2)}
        Lp, Lpp = pscal(-1, r_list(k - 1, x0)), pscal(-1, Pm_list(k - 1, x0))
        dp, dpp = Q.det_of_mult(Lp), Q.det_of_mult(Lpp)
        xi = one/x0
        zeta = x0 + xi
        D = lambda G, a: {j: vlin(G[j + 1], G[j], 1, -a) for j in range(min(G), max(G))}
        dxF, dyF, dxFt, dyFt = D(F, x0), D(F, xi), D(Ft, x0), D(Ft, xi)
        for j in range(lo + 2*k + 2, hi - 2*k - 2):
            ck.chk('Proposition 6.3 proof', veq(dxF[j], Q.mul(Lpp, Ft[j - k])), '%s k=%d j=%d: (d_x F)_j' % (name, k, j))
            ck.chk('Proposition 6.3 proof', veq(dyF[j], [-xi*v for v in vlin(F[j], F[j + 1], 1, -x0)]) and
                   veq(dyF[j], [-xi*v for v in Q.mul(Lpp, Ft[j + k])]), '%s k=%d j=%d: (d_1/x F)_j' % (name, k, j))
            ck.chk('Proposition 6.3 proof', veq(dxFt[j], Q.mul(Lp, F[j + 1 - k])), '%s k=%d j=%d: (d_x F~)_j' % (name, k, j))
            ck.chk('Proposition 6.3 proof', veq(dyFt[j], [-xi*v for v in vlin(Ft[j], Ft[j + 1], 1, -x0)]) and
                   veq(dyFt[j], [-xi*v for v in Q.mul(Lp, F[j + k + 1])]), '%s k=%d j=%d: (d_1/x F~)_j' % (name, k, j))
        dxyF, dxyFt = D(dyF, x0), D(dyFt, x0)
        mulz = [-zeta, 1]                                       # X - (x + 1/x)
        for j in range(lo + 2, hi - 4):
            ck.chk('Proposition 6.3 proof', veq(dxyF[j], Q.mul(mulz, F[j + 1])) and veq(dxyFt[j], Q.mul(mulz, Ft[j + 1])),
                   '%s k=%d: (d_x d_1/x f)_j = (X - (x+1/x)) f_(j+1), j=%d' % (name, k, j))
        dz = Q.det_of_mult(mulz)
        ck.chk('Proposition 6.3 proof', dz == (-1)**k*peval(r_list(k, x0), zeta) == (-x0)**(-k)*(1 + x0),
               '%s k=%d: det(X-(x+1/x)) = %r' % (name, k, dz))
        d0F, d0Ft = D(F, 0), D(Ft, 0)
        d0yF, d0yFt = D(dyF, 0), D(dyFt, 0)
        d0xF, d0xFt = D(dxF, 0), D(dxFt, 0)
        e = {m: cas(F, m, k) for m in range(lo + 2, hi - k - 2)}
        o = {m: cas(Ft, m, k) for m in range(lo + 2, hi - k - 2)}
        mk = (-x0)**(-k)
        for l in range(-L, L + 1):
            m = l - 1
            CF = [cas(d0F, m, k) == e[l], cas(dxyF, m, k) == mk*(1 + x0)*e[l], cas(dxF, m, k) == dpp*o[l - k - 1],
                  cas(d0yF, m, k) == mk*dpp*o[l + k], cas(dyF, m, k) == mk*dpp*o[l + k - 1], cas(d0xF, m, k) == dpp*o[l - k]]
            CFt = [cas(d0Ft, m, k) == o[l], cas(dxyFt, m, k) == mk*(1 + x0)*o[l], cas(dxFt, m, k) == dp*e[l - k],
                   cas(d0yFt, m, k) == mk*dp*e[l + k + 1], cas(dyFt, m, k) == mk*dp*e[l + k],
                   cas(d0xFt, m, k) == dp*e[l - k + 1]]
            for i, c in enumerate(CF + CFt):
                ck.chk('Proposition 6.3 proof', c, '%s k=%d l=%d: Casoratian identity no. %d' % (name, k, l, i + 1))
            ck.chk('Proposition 6.3 proof', (x0*x0 - 1)*(1 + x0)*e[l]**2 +
                   dpp**2*(o[l - k - 1]*o[l + k] - x0*x0*o[l + k - 1]*o[l - k]) == 0, '%s k=%d l=%d: first HM display' % (name, k, l))
            ck.chk('Proposition 6.3 proof', (x0*x0 - 1)*(1 + x0)*o[l]**2 +
                   dp**2*(e[l - k]*e[l + k + 1] - x0*x0*e[l + k]*e[l - k + 1]) == 0, '%s k=%d l=%d: second HM display' % (name, k, l))
            # Lemma 3.1 (Hirota-Miwa) with (a1,a2,a3) = (0, x, 1/x), for F and for F~, as printed in (3.1)
            for (G0, Gx, Gy, Gxy, G0y, G0x) in ((d0F, dxF, dyF, dxyF, d0yF, d0xF), (d0Ft, dxFt, dyFt, dxyFt, d0yFt, d0xFt)):
                hm = ((x0 - xi)*cas(G0, m, k)*cas(Gxy, m, k) + (xi - 0)*cas(Gx, m, k)*cas(G0y, m, k)
                      + (0 - x0)*cas(Gy, m, k)*cas(G0x, m, k))
                ck.chk('Proposition 6.3 proof', hm == 0, '%s k=%d l=%d: (3.1)' % (name, k, l))
            ck.chk('(6.3)', o[l + k]*o[l - k - 1] - x0*x0*o[l + k - 1]*o[l - k] == (1 - x0*x0)*(1 + x0)*e[l]**2, name)
            ck.chk('(6.4)', e[l + k + 1]*e[l - k] - x0*x0*e[l + k]*e[l - k + 1] == (1 - x0)*o[l]**2, name)
        ck.chk('Lemma 6.2(iii)', dp == eps(k)*(1 + x0) and dpp == eps(k), '%s k=%d' % (name, k))
    ck.log('Proposition 6.3 proof: d-relations, (X-(x+1/x)), the 12 Casoratian identities, (3.1) and the two HM displays, '
           'k=%d, |l|<=%d, at x in {3,-2/5,7/4} and x in {1234,-1,1} in F_10007' % (k, 2*k + 4))

# not a translate followed by a linear map: for rational x and shifts |p| <= 3k+3, there is no linear map A with
# (d_a F)_j = F_{j+p} A for all j in a window (a = x, 1/x); A is determined on a window where F_{j+p} form a basis
for k in range(1, 5):
    for x0 in (Fr(3), Fr(-2, 5), Fr(7, 4)):
        M = ChebModule(k, [x0 - 1, x0])
        F = M.U_sequence(-12*k - 20, 12*k + 20)
        for a, aname in ((x0, 'x'), (1/x0, '1/x')):
            dF = {j: vlin(F[j + 1], F[j], 1, -a) for j in range(-12*k - 19, 12*k + 19)}
            found = []
            for p in range(-3*k - 3, 3*k + 4):
                js = list(range(-4*k - 4, 4*k + 5))
                j0 = next(j for j in js if det([F[j + p + i] for i in range(k)]) != 0)
                V = [F[j0 + p + i] for i in range(k)]
                Wm = [dF[j0 + i] for i in range(k)]
                # solve V A = W column by column (Cramer)
                dV = det(V)
                A = [[None]*k for _ in range(k)]
                for col in range(k):
                    for row in range(k):
                        Vr = [list(v) for v in V]
                        for i in range(k):
                            Vr[i][row] = Wm[i][col]
                        A[row][col] = Fr(det(Vr))/dV
                consistent = all(veq([sum(F[j + p][t]*A[t][col] for t in range(k)) for col in range(k)], dF[j]) for j in js)
                if consistent:
                    found.append(p)
            ck.chk('Section 6.1 after Proposition 6.3', not found, 'k=%d x=%s: d_%s F is a translate by %r followed by a linear map'
                   % (k, x0, aname, found))
ck.log('Section 6.1 after Proposition 6.3: d_x F and d_{1/x} F are not translate+linear map for |p|<=3k+3 (k<=4, three '
       'rational x)')
# the example k = 1 of the paper (x indeterminate): e(m) = U_{m-1}(x-1), o(m) = W_m(x-1), Cas_m(d_x F) = det(Lambda'')
# o(m-1), and o(m-1) is not proportional to e(m+p) for a fixed p (|p| <= 30)
M1 = ChebModule(1, [x - 1, x])
F1 = M1.U_sequence(-80, 80)
e1 = {m: F1[m][0] for m in range(-79, 80)}
o1 = {m: vlin(F1[m + 1], F1[m])[0] for m in range(-79, 79)}
xm1 = x - 1
for m in range(-40, 41):
    ck.chk('Section 6.1 after Proposition 6.3', e1[m] == peval(U_list(m - 1), xm1) and o1[m] == peval(W_list(m), xm1),
           'k=1: e(%d), o(%d)' % (m, m))
dLpp1 = QR(r_list(1, x)).det_of_mult(pscal(-1, Pm_list(0, x)))
for m in range(-40, 41):
    ck.chk('Section 6.1 after Proposition 6.3', vlin(F1[m + 1], F1[m], 1, -x)[0] == dLpp1*o1[m - 1],
           "k=1: Cas_m(d_x F) = det(Lambda'') o(m-1), m=%d" % m)
for p in range(-30, 31):
    ms = [m for m in range(-20, 21) if not iszero(e1[m + p])]
    prop = all(o1[m - 1]*e1[mm + p] == o1[mm - 1]*e1[m + p] for m in ms for mm in ms)
    ck.chk('Section 6.1 after Proposition 6.3', len(ms) >= 2 and not prop, 'k=1: o(m-1) proportional to e(m+%d)' % p)
ck.log('Section 6.1 after Proposition 6.3: the example k = 1 (x indeterminate): e(m), o(m) for |m|<=40, Cas_m(d_x F), '
       'no proportionality for |p|<=30')

# negative control: (6.4) with o(l) replaced by o(l+1)
k = 3
M = ChebModule(k, [x - 1, x])
F = M.U_sequence(-30, 30)
Ft = {j: vlin(F[j + 1], F[j]) for j in range(-30, 30)}
e = {m: cas(F, m, k) for m in range(-25, 25)}
o = {m: cas(Ft, m, k) for m in range(-25, 25)}
ck.neg('(6.4)', all(e[l + k + 1]*e[l - k] - x*x*e[l + k]*e[l - k + 1] == (1 - x)*o[l + 1]**2 for l in range(-10, 11)),
       '(6.4) with o(l+1)^2 in place of o(l)^2 (k=3, x indeterminate)')
ck.neg('Lemma 6.2(iii)', QR(r_list(k, x)).det_of_mult(pscal(-1, r_list(k - 1, x))) == eps(k),
       "det Lambda' = eps_k (without the factor 1+x), k=3")

# ================================================================== Remark 6.4
# (1) k = 1 and k = 2
k = 1
ck.chk('Remark 6.4(1)', peq(r_list(1, x), [1 - x, 1]), 'r_1 = X + 1 - x')
M = ChebModule(1, [x - 1, x])
F = M.U_sequence(-14, 24)
xm1 = x - 1
for m in range(-12, 20):
    ck.chk('Remark 6.4(1)', F[m][0] == peval(U_list(m - 1), xm1) and F[m + 1][0] + F[m][0] == peval(W_list(m), xm1),
           'e(m), o(m) for k=1, m=%d' % m)
N = 20
E, O = E_seq(1, x, 0, N), O_seq(1, x, 0, N)
for n in range(N + 1):
    ck.chk('Remark 6.4(1)', E[n] == (-1)**(n + 1)*peval(U_list(n - 2), xm1), 'E_n k=1 n=%d' % n)
    ck.chk('Remark 6.4(1)', O[n] == (-1)**(n + 1)*(peval(U_list(n - 1), xm1) + peval(U_list(n - 2), xm1)), 'O_n k=1 n=%d' % n)
E, O = E_seq(2, x, 0, 7), O_seq(2, x, 0, 7)
ck.chk('Remark 6.4(1)', E[:7] == [1, 0, 0, -1, x, 1 - x, x*x - x**3], 'k=2: E_0..E_6 = %r' % (E[:7],))
ck.chk('Remark 6.4(1)', O[:6] == [1, 0, -1, 0, x*x, 1 + x - x*x - x**3], 'k=2: O_0..O_5 = %r' % (O[:6],))
ck.log('Remark 6.4(1): k=1 formulas (n<=20, |m|<=12) and the first terms for k=2')

# (2)
for k in range(1, 6):
    rk = r_list(k, x)
    ck.chk('Remark 6.4(2)', peq(rk, padd(padd(U_list(k), pscal(1 - x, U_list(k - 1))), pscal(-x, U_list(k - 2)))) and
           peq(rk, padd(Pm_list(k, -1), pscal(-x, Pm_list(k - 1, -1)))), 'r_k = U_k + (1-x)U_{k-1} - xU_{k-2} = P_{k,-1} - x P_{k-1,-1}')
    Nn = 2*k + 5
    E, O = E_seq(k, x, 0, Nn + k + 1), O_seq(k, x, 0, Nn + k + 1)
    Q = QR(rk)
    a00 = cigler_table(2*Nn + 2*k + 4, 0, 0)
    am0 = cigler_table(2*Nn + 2*k + 4, -1, 0)
    L0 = lambda f: sum((f[i]*a00[i][0] for i in range(len(f))), 0)
    Lm = lambda f: sum((f[i]*am0[i][0] for i in range(len(f))), 0)
    M = ChebModule(k, [x - 1, x])
    F = M.U_sequence(-2, Nn + 2*k + 4)
    Ft = {j: vlin(F[j + 1], F[j]) for j in range(-1, Nn + 2*k + 3)}
    for n in range(Nn + 1):
        h0 = det([[L0([0]*(i + j) + rk) for j in range(n)] for i in range(n)])
        hm = det([[Lm([0]*(i + j) + rk) for j in range(n)] for i in range(n)])
        dU = det([Q.cls(U_list(n + i)) for i in range(k)])
        dW = det([Q.cls(W_list(n + i)) for i in range(k)])
        ck.chk('Remark 6.4(2)', h0 == (-1)**(n*k)*dU == (-1)**(n*k)*cas(F, n + 1, k), 'L_0 chain k=%d n=%d' % (k, n))
        ck.chk('Remark 6.4(2)', hm == (-1)**(n*k)*dW == (-1)**(n*k)*cas(Ft, n, k), 'L_-1 chain k=%d n=%d' % (k, n))
    for c0 in (0, 3, Fr(-5, 2)):
        a0 = cigler_table(2*Nn + 2, 0, c0)
        a1 = cigler_table(2*Nn + 2, -1, c0)
        col = lambda t, r, j: t[r][j] if j >= 0 else 0
        H1 = hankel_seq_dets(lambda r: col(a0, r, k) + (1 - x)*col(a0, r, k - 1) - x*col(a0, r, k - 2), Nn)
        H2 = hankel_seq_dets(lambda r: col(a1, r, k) - x*col(a1, r, k - 1), Nn)
        for n in range(Nn + 1):
            ck.chk('Remark 6.4(2)', H1[n] == eps(k)*E[n + k + 1], 'first identity k=%d c=%s n=%d' % (k, c0, n))
            ck.chk('Remark 6.4(2)', H2[n] == (-1)**k*eps(k)*O[n + k], 'second identity k=%d c=%s n=%d' % (k, c0, n))
    # differences of adjacent columns
    Om = O_seq(k, -x, 0, Nn)
    for c0 in (0, 2):
        a = cigler_table(2*Nn + 2, x, c0)
        H3 = hankel_seq_dets(lambda r: a[r][k] - a[r][k - 1], Nn)
        for n in range(Nn + 1):
            ck.chk('Remark 6.4(2)', H3[n] == (-1)**(n*k)*Om[n], 'difference determinants k=%d c=%d n=%d' % (k, c0, n))
    ck.log('Remark 6.4(2): k=%d, n<=%d, c in {0,3,-5/2} (x indeterminate)' % (k, Nn))
for k in (1, 2):                                       # the two identities with x and c indeterminate
    Nn = 2*k + 3
    E, O = E_seq(k, xm, 0, Nn + k + 1), O_seq(k, xm, 0, Nn + k + 1)
    a0 = cigler_table(2*Nn + 2, 0, cm)
    a1 = cigler_table(2*Nn + 2, -1, cm)
    col = lambda t, r, j: t[r][j] if j >= 0 else 0
    H1 = hankel_seq_dets(lambda r: col(a0, r, k) + (1 - xm)*col(a0, r, k - 1) - xm*col(a0, r, k - 2), Nn)
    H2 = hankel_seq_dets(lambda r: col(a1, r, k) - xm*col(a1, r, k - 1), Nn)
    for n in range(Nn + 1):
        ck.chk('Remark 6.4(2)', H1[n] == eps(k)*E[n + k + 1] and H2[n] == (-1)**k*eps(k)*O[n + k], 'Z[x,c] k=%d n=%d' % (k, n))
ap = cigler_table(20, xm, cm)
an = cigler_table(20, -xm, -cm)
ck.chk('Remark 6.4(2)', all(an[n][j] == (-1)**(n - j)*ap[n][j] for n in range(21) for j in range(n + 1)),
       'a_{n,j}(-x,-c) = (-1)^(n-j) a_{n,j}(x,c)')
ck.log('Remark 6.4(2): identities in Z[x,c] (k<=2) and a_{n,j}(-x,-c) = (-1)^(n-j) a_{n,j}(x,c) (n<=20)')

# (3)  x = 1
c = X                                                  # here the indeterminate is c
af1 = flat_table(24, 1, c)
for n in range(25):
    for j in range(n + 1):
        cnt = sum((binom(n, l)*c**l*binom(n - l, (n - l + j)//2) for l in range(n + 1) if (n - l + j) % 2 == 0), Poly())
        ck.chk('Remark 6.4(3)', af1[n][j] == cnt, 'a^flat_{%d,%d} at x=1' % (n, j))
for k in range(1, 8):
    Nn = 4*k + 6
    E1 = E_seq(k, 1, Fr(3), Nn)
    E1c = E_seq(k, 1, 0, Nn)
    O1 = O_seq(k, 1, 0, Nn)
    for n in range(1, Nn + 1):
        ck.chk('Remark 6.4(3)', E1[n] == ck11_thm3(k, n) == E1c[n], 'E_n(1) vs [CK11, Thm 3], k=%d n=%d' % (k, n))
    for n in range(2*k + 1, Nn + 1):
        ck.chk('Remark 6.4(3)', E1[n]*E1[n - 2*k - 1] == E1[n - 1]*E1[n - 2*k] and O1[n]*O1[n - 2*k - 1] == O1[n - 1]*O1[n - 2*k],
               'degenerate recurrences at x=1, k=%d n=%d' % (k, n))
for k in range(1, 6):
    Nn = 2*k + 8
    E0 = E_seq(k, 0, Fr(2), Nn)
    D = hankel_seq_dets(lambda r, a=cigler_table(2*Nn, -1, 0), k=k: a[r][k], Nn)
    ck.chk('Remark 6.4(3)', E0 == D, 'x=0: E_n = D_{k,n}(-1), k=%d' % k)
ck.log('Remark 6.4(3): unrestricted paths (n<=24, c indeterminate), [CK11, Thm 3] (k<=7, n<=4k+6), '
       'degenerate recurrences at x=1, E_n = D_{k,n}(-1) at x=0')

# (4)  characters
s_ = LPoly.mono(1)
for n in range(-12, 13):
    w = s_*s_
    lhs = (s_ - s_**-1)*sum((cf*(w + w**-1)**i for i, cf in enumerate(W_list(n))), LPoly())
    ck.chk('Remark 6.4(4)', lhs == s_**(2*n + 1) - s_**(-2*n - 1), '(s-1/s) W_n(s^2+s^-2), n=%d' % n)
for k in range(1, 9):
    ck.chk('Remark 6.4(4)', r_list(k, x)[k - 1] == 1 - x, 'coefficient of X^(k-1) in r_k, k=%d' % k)
    ck.chk('Remark 6.4(4)', peval(r_list(k, x), 2) == 2*k + 1 - (2*k - 1)*x and peval(r_list(k, x), -2) == (-1)**k*(1 + x),
           'r_k(2), r_k(-2), k=%d' % k)
    # (t-1) t^k r_k(t+1/t) = t^(2k+1) - x t^(2k) + x t - 1 in Z[x,t]
    xx, tt = mvars(2)
    rk = r_list(k, xx)
    T = sum((rk[i]*tt**(k - i)*(tt*tt + 1)**i for i in range(k + 1)), xx.lift(0))
    ck.chk('Remark 6.4(4)', (tt - 1)*T == tt**(2*k + 1) - xx*tt**(2*k) + xx*tt - 1, 't^k r_k(t+1/t), k=%d' % k)
    # pairwise distinct roots: at x = 0 the polynomial t^k W_k(t+1/t) of degree 2k is squarefree
    T0 = Poly([T.subs(0, 0).d.get((0, i), 0) for i in range(2*k + 1)])
    ck.chk('Remark 6.4(4)', T0.deg() == 2*k and poly_gcd(T0, Poly([i*c0 for i, c0 in enumerate(T0.c)][1:])) == 1,
           'k=%d: t^k W_k(t+1/t) squarefree' % k)
    W0 = Poly(W_list(k))
    ck.chk('Remark 6.4(4)', poly_gcd(W0, Poly([i*c0 for i, c0 in enumerate(W0.c)][1:])) == 1, 'W_k squarefree, k=%d' % k)
ck.log('Remark 6.4(4): Laurent identity for W_n, coefficient 1-x, r_k(+-2), t^k r_k(t+1/t), distinctness (k<=8)')

for k in range(1, 5):
    for trial in range(3):
        while True:
            ss = [Fr(rng.choice([-1, 1])*rng.randint(2, 9), rng.randint(1, 5)) for _ in range(k)]
            ws = [s0*s0 for s0 in ss]
            rho = [w + 1/w for w in ws]
            if len(set(rho)) == k and all(w != 1 for w in ws):
                break
        P = [1]
        for r0 in rho:
            P = pmul(P, [-r0, 1])
        Q = QR(P)
        den_sp = bialt(ws, [1 + i for i in range(k)])
        den_so = bialt(ss, [2*i + 1 for i in range(k)])
        for m in range(-4, 11):
            eP = det([Q.cls(U_list(m - 1 + i)) for i in range(k)])
            oP = det([Q.cls(W_list(m + i)) for i in range(k)])
            ck.chk('Remark 6.4(4)', eP*den_sp == bialt(ws, [m + i for i in range(k)]), 'sp: k=%d m=%d' % (k, m))
            num_so = bialt(ss, [2*(m + i) + 1 for i in range(k)])
            ck.chk('Remark 6.4(4)', oP*den_so == num_so, 'so: k=%d m=%d' % (k, m))
            ss2 = [-ss[0]] + ss[1:]
            ck.chk('Remark 6.4(4)', Fr(num_so)/den_so == Fr(bialt(ss2, [2*(m + i) + 1 for i in range(k)]))/bialt(ss2, [2*i + 1 for i in range(k)]),
                   'independence of the square roots, k=%d m=%d' % (k, m))
        # so_(1): partition (1,0,...,0): exponents k+1/2, k-2+1/2, ..., 1/2
        ex1 = [2*k + 1] + [2*(k - i) + 1 for i in range(2, k + 1)]
        so1 = Fr(bialt(ss, ex1))/bialt(ss, [2*(k - i) + 1 for i in range(1, k + 1)])
        ck.chk('Remark 6.4(4)', so1 == 1 + sum(rho), 'so_(1) = 1 + sum rho_j, k=%d' % k)
ck.log('Remark 6.4(4): det(U_{m-1}..), det(W_m..) modulo prod(X-w_j-1/w_j) = sp-, so-bialternants at random rational '
       'points w_j = s_j^2 (k<=4, -4<=m<=10), square-root independence, so_(1)')

# at the actual roots of r_k: choose x in F_p such that (t^(2k+1) - x t^(2k) + x t - 1)/(t-1) has 2k distinct roots,
# all of them squares; x is determined by any root t: x = (t^(2k+1) - 1)/(t^(2k) - t)
for k in range(1, 4):
    found = 0
    for p in (10007, 20011, 30011):
        if found >= 2:
            break
        sq = {}
        for t in range(1, p):
            sq.setdefault(t*t % p, t)
        byx = {}
        for t in range(2, p - 1):
            den = (pow(t, 2*k, p) - t) % p
            if den == 0:
                continue
            x0 = (pow(t, 2*k + 1, p) - 1)*pow(den, p - 2, p) % p
            byx.setdefault(x0, []).append(t)
        for x0, roots in sorted(byx.items()):
            if found >= 2:
                break
            if len(roots) != 2*k or not all(r in sq for r in roots):
                continue
            reps = []
            for r in roots:
                if pow(r, p - 2, p) not in reps:
                    reps.append(r)
            if len(reps) != k:
                continue
            ws = [GF(r, p) for r in reps]
            ss = [GF(sq[r], p) for r in reps]
            rho = [w + 1/w for w in ws]
            if len(set(v.v for v in rho)) != k:
                continue
            X0 = GF(x0, p)
            ck.chk('Remark 6.4(4)', all(peval(r_list(k, X0), r0) == 0 for r0 in rho), 'roots of r_k in F_%d' % p)
            M = ChebModule(k, [X0 - 1, X0])
            F = M.U_sequence(-6, 16 + k)
            Ft = {j: vlin(F[j + 1], F[j]) for j in range(-5, 15 + k)}
            den_sp = bialt(ws, [1 + i for i in range(k)])
            den_so = bialt(ss, [2*i + 1 for i in range(k)])
            for m in range(0, 12):
                if m >= 1:
                    ck.chk('Remark 6.4(4)', cas(F, m, k)*den_sp == bialt(ws, [m + i for i in range(k)]),
                           'e(m) = sp at the roots, p=%d x=%d k=%d m=%d' % (p, x0, k, m))
                ck.chk('Remark 6.4(4)', cas(Ft, m, k)*den_so == bialt(ss, [2*(m + i) + 1 for i in range(k)]),
                       'o(m) = so at the roots, p=%d x=%d k=%d m=%d' % (p, x0, k, m))
            ex1 = [2*k + 1] + [2*(k - i) + 1 for i in range(2, k + 1)]
            ck.chk('Remark 6.4(4)', bialt(ss, ex1) == X0*bialt(ss, [2*(k - i) + 1 for i in range(1, k + 1)]),
                   'x = so_(1)(w), p=%d k=%d' % (p, k))
            ck.log('Remark 6.4(4): k=%d, F_%d, x=%d: e(m) = sp_((m-1)^k)(w), o(m) = so_(m^k)(w) (0<=m<=11), x = so_(1)(w)'
                   % (k, p, x0))
            found += 1
    ck.chk('Remark 6.4(4)', found >= 1, 'no suitable prime field example found for k=%d' % k)

sys.exit(0 if ck.finish() else 1)


==> anc/s7_han_pedon.py <==
# s7_han_pedon.py -- exact verification of Remark 7.1 of the paper (the recurrence of Han and Pedon as a consequence
# of [HP, Theorem D] and the Desnanot--Jacobi identity (7.1)).
# Pure Python 3 (standard library only), integer arithmetic; no floating point.
# Run:  python3 -I s7_han_pedon.py [MMAX]   (the q-deformed m-th metallic numbers Phi_m for 1 <= m <= MMAX; default 6)
#
# Objects.  For a sequence (f_i)_{i>=0}:  Delta^{(l)}_j = det(f_{a+b+l})_{0<=a,b<j}  (Delta^{(l)}_0 = 1).
# The q-deformed m-th metallic number Phi_m(q) ([OP], [HP]; [HP] write n for m) is the power series in q with
# Phi_m(0) = 1 which solves
#       q [m]_q Phi^2 + (1 - q [m]_q^2 - q^{2m}) Phi - [m]_q = 0,          [m]_q = 1 + q + ... + q^{m-1}
# (the 2-periodic continued fraction (1.10) of [HP]); it is computed by fixed-point iteration modulo a power of q.
# Determinants by fraction-free elimination.  In the code the index m is called n.
#
# Tags (they name statements of the paper by their printed numbers):
#   (7.1)              the Desnanot--Jacobi identity (Delta^{(l)}_j)^2 = Delta^{(l+1)}_j Delta^{(l-1)}_j
#                      - Delta^{(l-1)}_{j+1} Delta^{(l+1)}_{j-1} (l >= 1, j >= 1): for random integer sequences, and for
#                      the coefficient sequences of Phi_m
#   Remark 7.1 (general)  the consequence of (7.1) under the hypothesis Delta^{(l+1)}_j = theta_j Delta^{(l)}_{j+p},
#                      Delta^{(l)}_j = theta'_j Delta^{(l-1)}_{j+p}: substituting the hypothesis into the right-hand side
#                      of (7.1) gives theta_j theta'_{j-p} Delta_{j+p} Delta_{j-p} - theta'_{j+1-p} theta_{j-1}
#                      Delta_{j+1-p} Delta_{j-1+p} (j >= p), checked for random data (values and signs) -- this checks the
#                      index bookkeeping; the only instance of the hypothesis that is checked is that of [HP] below
#   Remark 7.1 (HP series)  the first 16 coefficients of Phi_1 are those of [HP, (1.12)]
#   Remark 7.1 (HP Thm D)   Delta^{(l+1)}_j = (-1)^{j+m(m+2l-1)/2} Delta^{(l)}_{j+m+1}, 0 <= l <= m (quoted from [HP])
#   Remark 7.1 (signs)      with p = m+1, theta_j = (-1)^{j+m(m+2l-1)/2}, theta'_j = (-1)^{j+m(m+2l-3)/2}: both
#                      products theta_j theta'_{j-p} and theta'_{j+1-p} theta_{j-1} have the exponent 2j+m^2+2ml-3m-1
#                      (mod 2), which is odd (m <= 12, 1 <= l <= m, j in a range)
#   Remark 7.1 (HP Thm C)   Delta^{(l)}_{j+m+1} Delta^{(l)}_{j-m-1} = Delta^{(l)}_{j+m} Delta^{(l)}_{j-m} - (Delta^{(l)}_j)^2
#                      (j >= m+1) for 1 <= l <= m (the case derived in the remark), and for l = 0, m+1 ([HP, Theorem C])
#   Remark 7.1 (derivation) for 1 <= l <= m, (7.1) with [HP, Theorem D] substituted is termwise the recurrence above
#   NEG ...            negative controls
# Range: 1 <= m <= MMAX, j up to J = 2m(m+1)+3m+6 for m <= 3 and J = 4m+16 for m >= 4 (J = 13, 24, 39, 32, 36, 40).
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *
import random

ck = TagChecker('s7_han_pedon')
rng = random.Random(71)


def series_phi(n, N):
    """the coefficients f_0, ..., f_N of Phi_n"""
    qn = [1]*n                                     # [n]_q

    def mul(a, b):                                 # product of two series modulo q^{N+1}
        c = [0]*(N + 1)
        for i, x in enumerate(a):
            if x:
                for j, y in enumerate(b):
                    if i + j > N:
                        break
                    c[i + j] += x*y
        return c
    qn2 = mul(qn + [0]*(N + 1 - n) if n <= N else qn[:N + 1], qn)          # [n]_q^2
    qnp = (qn + [0]*(N + 1))[:N + 1]
    den = [0]*(N + 1)                              # 1 - q [n]_q^2 - q^{2n}
    den[0] = 1
    for i, v in enumerate(qn2):
        if i + 1 <= N:
            den[i + 1] -= v
    if 2*n <= N:
        den[2*n] -= 1
    inv = [0]*(N + 1)                              # the inverse of den
    inv[0] = 1
    for m in range(1, N + 1):
        inv[m] = -sum(den[i]*inv[m - i] for i in range(1, m + 1))
    phi = [1] + [0]*N                              # fixed point iteration  Phi = ([n]_q - q [n]_q Phi^2) / den
    for it in range(N + 2):
        sq = mul(phi, phi)
        t = mul(qnp, sq)                           # [n]_q Phi^2
        num = list(qnp)
        for i in range(N):
            num[i + 1] -= t[i]                     # [n]_q - q [n]_q Phi^2
        phi = mul(num, inv)
    return phi


def shifted_dets(f, lmax, J):
    """{l: [Delta^{(l)}_j for j = 0..J]} for 0 <= l <= lmax"""
    return {l: hankel_seq_dets(lambda r, l=l: f[r + l], J) for l in range(lmax + 1)}


# ================================================================== (7.1) for random sequences
for trial in range(12):
    f = [rng.randint(-4, 4) for _ in range(40)]
    Dl = shifted_dets(f, 5, 12)
    for l in range(1, 5):
        for j in range(1, 12):
            ck.chk('(7.1)', Dl[l][j]**2 == Dl[l + 1][j]*Dl[l - 1][j] - Dl[l - 1][j + 1]*Dl[l + 1][j - 1],
                   'random sequence %d, l=%d j=%d' % (trial, l, j))
ck.log('(7.1): Desnanot-Jacobi for 12 random integer sequences, 1<=l<=4, 1<=j<=11')

# ================================================================== Remark 7.1, general substitution
for trial in range(20):
    p = rng.randint(1, 5)
    M = 40
    Dv = [rng.randint(-9, 9) for _ in range(M)]            # Delta^{(l)}_j, 0 <= j < M
    ep = [rng.choice([1, -1]) for _ in range(M)]            # theta_j
    epp = [rng.choice([1, -1]) for _ in range(M)]           # theta'_j
    Dup = lambda j: ep[j]*Dv[j + p]                         # Delta^{(l+1)}_j  (hypothesis)
    Ddn = lambda j: epp[j - p]*Dv[j - p]                    # Delta^{(l-1)}_j for j >= p, from Delta^{(l)}_{j-p} = theta'_{j-p} Delta^{(l-1)}_j
    for j in range(p, M - p - 2):
        if j < 1:
            continue
        rhs71 = Dup(j)*Ddn(j) - Ddn(j + 1)*Dup(j - 1)
        disp = ep[j]*epp[j - p]*Dv[j + p]*Dv[j - p] - epp[j + 1 - p]*ep[j - 1]*Dv[j + 1 - p]*Dv[j - 1 + p]
        ck.chk('Remark 7.1 (general)', rhs71 == disp, 'trial %d p=%d j=%d' % (trial, p, j))
ck.log('Remark 7.1: the substitution of the hypothesis into (7.1) gives the displayed formula (20 random data sets)')

# ================================================================== the q-deformed metallic numbers
MMAX = int(sys.argv[1]) if len(sys.argv) > 1 else 6
f1 = series_phi(1, 15)
expected = [1, 0, 1, -1, 2, -4, 8, -17, 37, -82, 185, -423, 978, -2283, 5373, -12735]
ck.chk('Remark 7.1 (HP series)', f1[:16] == expected, 'Phi_1 = %r' % (f1[:16],))
ck.log('Phi_1 = %r (Han-Pedon (1.12))' % (f1[:16],))
for n in range(1, 13):
    for l in range(1, n + 1):
        for j in range(n + 1, 60):
            e1 = (j + n*(n + 2*l - 1)//2) + ((j - n - 1) + n*(n + 2*l - 3)//2)
            e2 = ((j + 1 - n - 1) + n*(n + 2*l - 3)//2) + ((j - 1) + n*(n + 2*l - 1)//2)
            target = 2*j + n*n + 2*n*l - n - 1 - 2*n
            ck.chk('Remark 7.1 (signs)', e1 == target and e2 == target and target % 2 == 1, 'm=%d l=%d j=%d' % (n, l, j))
ck.log('Remark 7.1: exponents of the two sign products = 2j+m^2+2ml-3m-1, odd (m<=12)')

for n in range(1, MMAX + 1):
    J = 2*n*(n + 1) + 3*n + 6 if n <= 3 else 4*n + 16
    f = series_phi(n, 2*J + n + 6)
    Dl = shifted_dets(f, n + 1, J)
    eps_ = lambda jx, lx: (-1)**(jx + n*(n + 2*lx - 1)//2)
    for l in range(0, n + 1):
        for j in range(0, J - n):
            ck.chk('Remark 7.1 (HP Thm D)', Dl[l + 1][j] == eps_(j, l)*Dl[l][j + n + 1], 'm=%d l=%d j=%d' % (n, l, j))
    for l in range(1, n + 1):
        for j in range(1, J):
            ck.chk('(7.1)', Dl[l][j]**2 == Dl[l + 1][j]*Dl[l - 1][j] - Dl[l - 1][j + 1]*Dl[l + 1][j - 1], 'm=%d l=%d j=%d' % (n, l, j))
    for l in range(0, n + 2):
        for j in range(n + 1, J - n - 1):
            ck.chk('Remark 7.1 (HP Thm C)', Dl[l][j + n + 1]*Dl[l][j - n - 1] == Dl[l][j + n]*Dl[l][j - n] - Dl[l][j]**2,
                   'm=%d l=%d j=%d' % (n, l, j))
    # derivation: (7.1) at (l, j) with Delta^{(l+-1)} replaced through Theorem D (p = n+1), 1 <= l <= n, j >= p
    p = n + 1
    for l in range(1, n + 1):
        ep = lambda jx: eps_(jx, l)            # Delta^{(l+1)}_jx = theta_jx Delta^{(l)}_{jx+p}
        epp = lambda jx: eps_(jx, l - 1)       # Delta^{(l)}_jx = theta'_jx Delta^{(l-1)}_{jx+p}
        for j in range(p, J - p - 1):
            disp = ep(j)*epp(j - p)*Dl[l][j + p]*Dl[l][j - p] - epp(j + 1 - p)*ep(j - 1)*Dl[l][j + 1 - p]*Dl[l][j - 1 + p]
            ck.chk('Remark 7.1 (derivation)', Dl[l][j]**2 == disp and ep(j)*epp(j - p) == -1 and epp(j + 1 - p)*ep(j - 1) == -1,
                   'm=%d l=%d j=%d' % (n, l, j))
    vals = sorted(set(v for l in Dl for v in Dl[l]))
    ck.log('m=%d: j<=%d, Theorem D (0<=l<=m), (7.1), the recurrence (0<=l<=m+1), the derivation (1<=l<=m); values of the '
           'determinants: %s' % (n, J, vals))

# negative controls
n = 2
J = 24
f = series_phi(n, 2*J + n + 6)
Dl = shifted_dets(f, n + 1, J)
ck.neg('Remark 7.1 (HP Thm C)', all(Dl[1][j + n + 1]*Dl[1][j - n - 1] == Dl[1][j + n]*Dl[1][j - n] + Dl[1][j]**2
                                    for j in range(n + 1, J - n - 1)),
       'the recurrence with +(Delta_j)^2 (m=2, l=1)')
ck.neg('Remark 7.1 (HP Thm D)', all(Dl[2][j] == (-1)**(j + 1 + n*(n + 1)//2)*Dl[1][j + n + 1] for j in range(J - n)),
       'Theorem D with the sign exponent shifted by 1 (m=2, l=1)')

sys.exit(0 if ck.finish() else 1)


==> anc/s7_soliton_numerical.py <==
# s7_soliton_numerical.py -- exact verification of Remark 7.2 (solitons and a nodal curve) and of the numerical
# observations of Section 7.3 of the paper.
# Pure Python 3 (standard library only), exact arithmetic (integers, rationals, polynomials, prime fields).
# Run:  python3 -I s7_soliton_numerical.py        (needs lib.py in the same directory)
#
# Objects.  U_m: U_{-1} = 0, U_0 = 1, U_{m+1} = X U_m - U_{m-1};  P_m = U_m - x U_{m-1};  mu(t) = t^k (t - x);
#   Q(t) = t^(2k+2) - x t^(2k+1) + x t - 1.  Laurent polynomials in t are multiplied by a power of t and handled as
#   polynomials in Z[x,t] (lib.MPoly).
#   Path numbers by the recurrence a_{n,j} = a_{n-1,j-1} + s_j a_{n-1,j} + lam_{j+1} a_{n-1,j+1}; Hankel determinants of
#   the k-th column by fraction-free elimination:
#     D^[u]_{k,n}: s = (c,c,...), lam = (u,1,1,...)  (Theorem 6.5);  E_n, O_n: the determinants of Theorem 6.1;
#     the family D_n of Section 7.3: s = (c+x,c,c,...), lam = (u,1,1,...) (computed with c = 0).
#   A three-term relation (Section 7.3): D_n D_{n-N} = alpha D_{n-i} D_{n-N+i} + beta D_{n-j} D_{n-N+j} with constants
#   alpha, beta, 1 <= i < j <= N/2, searched for all spans N <= 4k+8 among the terms with n <= 8k+20.  As in the paper,
#   the indices n (N <= n <= 8k+20) at which all three products vanish are discarded, and a relation is counted only if
#   at least 8 indices remain, they determine alpha and beta (the two columns of products have rank 2 on them), and the
#   relation holds at all of them (decided exactly over Q).  A relation that holds but is not counted is reported as
#   "trivial" (for example D^[u]_{k,n} D^[u]_{k,n-N} = 0 for odd k and odd N).
#   The pair condition (7.2) and its reduction to Q(omega) = 0 in Remark 7.2 are checked in s4_reduction_modules.py
#   (tags "Remark 7.2 ..."), and mu(t) + mu(1/t) also in s3_yu_comparison.py.
#
# Tags (they name statements of the paper by their printed numbers):
#   Remark 7.2               mu(t)+mu(1/t) = (P_{k+1}-P_{k-1})(t+1/t); mu(t)mu(1/t) = 1+x^2-x(t+1/t);
#                            mu(t)-mu(1/t) = (t-1/t)P_k(t+1/t), and t^(k+1)(mu(t)-mu(1/t)) = Q(t); the curve equation at
#                            X = t+1/t; discriminant (P_{k+1}-P_{k-1})^2 - 4(1+x^2-xX) = (X^2-4)P_k^2; P_{k+1}+P_{k-1} = X P_k;
#                            over F_p at roots w of Q: P_k(w+1/w) = 0, Lambda (multiplication by -P_{k-1}) acts on the
#                            eigenline of the root rho = w+1/w by mu(w) = mu(1/w), and Lambda^2 = 1+x^2-xX acts by mu(w)mu(1/w)
#   Section 7.3 (no relation)  the searches of Section 7.3 find no counted three-term relation: D^[u]_{k,n} (k = 3,4,
#                            u in {4,-3/7}); E_n, O_n (k = 2,3, x = 3); the family D_n for (x,u) in {(2,5),(3,5)}, k = 2,3
#   Section 7.3 (independence of c)  the family D_n does not depend on c (k <= 3, two points (x,u), c in {0, 7/3})
#   Section 7.3 (k=2 line)   for k = 2 and u = x+1: the relation D_n D_{n-12} = kappa^2 D_{n-3} D_{n-9} +
#                            (1-kappa^2) D_{n-6}^2 with kappa = (1+x)^3 - 3(1+x), with x an indeterminate (12 <= n <= 30) and
#                            at (x,u) = (3,4) (kappa = 52, n <= 36; the search counts it there); no relation with span 12
#                            and shifts 3, 6 at (x,u) = (2,5) (off the line); and the derivation: p_2 = X^2-xX-u =
#                            (X+1)(X-1-x) on the line; u D_n = det_{p_2}(p_n,p_{n+1}) (n >= 1, x and u indeterminates);
#                            the values of D_n obtained by evaluating at the two roots, D_{3j} = -(U_{3j-2}(rho) +
#                            U_{3j-3}(rho))/(rho+1), D_{3j+1} = D_{3j+2} = U_{3j-1}(rho)/(rho+1), rho = 1+x;
#                            U_{m+3}+U_{m-3} = (X^3-3X)U_m; y_{j+1} = kappa y_j - y_{j-1} for y_j = D_{3j+r} (j >= 1); every
#                            such sequence satisfies y_{j+2}y_{j-2} = kappa^2 y_{j+1}y_{j-1} + (1-kappa^2)y_j^2
#   NEG ...                  negative controls
import sys, os; sys.dont_write_bytecode = True; sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from lib import *

ck = TagChecker('s7_soliton_numerical')


def subst_cheb(g, N, tt, one):
    """t^N g(t+1/t) as a polynomial (g a coefficient list of degree <= N, coefficients in Z[x])"""
    r = one*0
    for i, gi in enumerate(g):
        if not iszero(gi):
            r = r + gi*tt**(N - i)*(tt*tt + 1)**i
    return r


def lift2(v, xx):
    """a lib.Poly in x (or an int) as an element of Z[x,t]"""
    if isinstance(v, Poly):
        return sum((c*xx**i for i, c in enumerate(v.c)), xx*0)
    return xx*0 + v


# ================================================================== Remark 7.2
xx, tt = mvars(2)
one = xx*0 + 1
for k in range(1, 9):
    Pk = lambda m: [lift2(v, xx) for v in P_list(m, X)]
    g = padd(Pk(k + 1), pscal(-1, Pk(k - 1)))                 # P_{k+1} - P_{k-1}, degree k+1
    tmu = tt**(2*k + 2) - xx*tt**(2*k + 1)                     # t^(k+1) mu(t)
    tmui = one - xx*tt                                         # t^(k+1) mu(1/t)
    ck.chk('Remark 7.2', tmu + tmui == subst_cheb(g, k + 1, tt, one), 'mu(t)+mu(1/t), k=%d' % k)
    # t mu(t) mu(1/t) = (t - x)(1 - x t) and t (1 + x^2 - x(t+1/t)) = t + x^2 t - x t^2 - x
    ck.chk('Remark 7.2', (tt - xx)*(one - xx*tt) == tt + xx*xx*tt - xx*tt*tt - xx, 'mu(t)mu(1/t), k=%d' % k)
    Qt = tt**(2*k + 2) - xx*tt**(2*k + 1) + xx*tt - 1
    PkT = subst_cheb(Pk(k), k, tt, one)                        # t^k P_k(t+1/t)
    ck.chk('Remark 7.2', tmu - tmui == (tt*tt - 1)*PkT == Qt, 'mu(t)-mu(1/t) = (t-1/t)P_k(t+1/t), t^(k+1)(...) = Q(t), k=%d' % k)
    # curve equation: t^(2k+2) [mu^2 - g(t+1/t) mu + (1 + x^2 - x(t+1/t))] = 0
    curve = tmu*tmu - subst_cheb(g, k + 1, tt, one)*tmu + tt**(2*k + 1)*(tt + xx*xx*tt - xx*tt*tt - xx)
    ck.chk('Remark 7.2', iszero(curve), 'curve equation at X = t+1/t, k=%d' % k)
    # 2 mu(t) - g(t+1/t) = (t-1/t) P_k(t+1/t)
    ck.chk('Remark 7.2', 2*tmu - subst_cheb(g, k + 1, tt, one) == (tt*tt - 1)*PkT, '2mu - (P_{k+1}-P_{k-1}), k=%d' % k)
    # discriminant in Z[x][X] and P_{k+1} + P_{k-1} = X P_k
    P1, P0, Pm1 = P_list(k + 1, X), P_list(k, X), P_list(k - 1, X)
    gx = padd(P1, pscal(-1, Pm1))
    lhs = padd(pmul(gx, gx), pscal(-4, [1 + X*X, -X]))
    rhs = pmul([-4, 0, 1], pmul(P0, P0))
    ck.chk('Remark 7.2', all(iszero(a - b) for a, b in zip(padd(lhs, [0]*len(rhs)), padd(rhs, [0]*len(lhs)))),
           'discriminant, k=%d' % k)
    s2 = padd(P1, Pm1)
    xp = pshift(P0)
    ck.chk('Remark 7.2', all(iszero(a - b) for a, b in zip(padd(s2, [0]*len(xp)), padd(xp, [0]*len(s2)))), 'P_{k+1}+P_{k-1} = X P_k')
ck.log('Remark 7.2: the identities for mu, Q, the curve and its discriminant in Z[x,t], Z[x,X] (k<=8)')

# over F_p at actual roots w of Q(t) (x = (t^(2k+2)-1)/(t^(2k+1)-t) for a chosen t = w)
p = 10007
for k in range(1, 7):
    cnt = 0
    for w0 in range(2, 2000, 37):
        den = (pow(w0, 2*k + 1, p) - w0) % p
        if den == 0:
            continue
        x0 = GF((pow(w0, 2*k + 2, p) - 1)*pow(den, p - 2, p), p)
        w = GF(w0, p)
        rho = w + 1/w
        Pk_ = P_list(k, x0)
        Pk1 = P_list(k - 1, x0)
        if not iszero(w**(2*k + 2) - x0*w**(2*k + 1) + x0*w - 1):
            continue
        mu = lambda t: t**k*(t - x0)
        ok = peval(Pk_, rho) == 0 and -peval(Pk1, rho) == mu(w) == mu(1/w) and mu(w)*mu(1/w) == 1 + x0*x0 - x0*rho
        # eigenline: v = class of P_k/(X - rho) in F_p[X]/(P_k); X v = rho v, and Lambda v = mu(w) v
        qd = [0]*k                                  # P_k = (X - rho) qd (synthetic division)
        qd[k - 1] = Pk_[k]
        for i in range(k - 1, 0, -1):
            qd[i - 1] = Pk_[i] + rho*qd[i]
        ok = ok and iszero(Pk_[0] + rho*qd[0])
        basis = [U_list(i) for i in range(k)]
        v = coords(qd, Pk_, basis)
        Xv = coords(pshift(qd), Pk_, basis)
        Lv = coords(pmul(pscal(-1, Pk1), qd), Pk_, basis)
        L2v = coords(pmul(pmul(Pk1, Pk1), qd), Pk_, basis)
        ok = ok and any(not iszero(a) for a in v) and veq(Xv, [rho*a for a in v]) and veq(Lv, [mu(w)*a for a in v]) \
            and veq(L2v, [(1 + x0*x0 - x0*rho)*a for a in v])
        ck.chk('Remark 7.2', ok, 'F_%d, k=%d, w=%d, x=%r' % (p, k, w0, x0))
        cnt += 1
    ck.log('Remark 7.2: over F_%d, k=%d: %d roots w of Q (x determined by w): P_k(w+1/w) = 0, -P_{k-1}(rho) = mu(w) = mu(1/w), '
           'eigenline of Lambda and Lambda^2' % (p, k, cnt))


# ================================================================== Section 7.3: three-term relations
MIN_IDX = 8                 # a relation is counted only if at least this many indices with a non-zero product remain


def relation(S, N, i, j):
    """the relation S_n S_{n-N} = alpha S_{n-i} S_{n-N+i} + beta S_{n-j} S_{n-N+j} (N <= n <= len(S)-1), as in Section 7.3:
    the indices at which all three products vanish are discarded.  Returns None if no constants alpha, beta satisfy the
    relation at the remaining indices; ('counted', (alpha, beta)) if at least MIN_IDX indices remain, they determine
    alpha and beta, and the relation holds at all of them; ('trivial', None) if the relation holds for some alpha, beta
    but is not counted."""
    rows = [(S[n]*S[n - N], S[n - i]*S[n - N + i], S[n - j]*S[n - N + j]) for n in range(N, len(S))]
    nz = [r for r in rows if any(v != 0 for v in r)]
    for a in range(len(nz)):
        for b in range(a + 1, len(nz)):
            y1, p1, q1 = nz[a]
            y2, p2, q2 = nz[b]
            dd = p1*q2 - p2*q1
            if dd != 0:             # the remaining indices determine alpha and beta
                al = Fr(y1*q2 - y2*q1)/dd
                be = Fr(p1*y2 - p2*y1)/dd
                if not all(r[0] == al*r[1] + be*r[2] for r in nz):
                    return None
                return ('counted', (al, be)) if len(nz) >= MIN_IDX else ('trivial', None)
    if not nz:
        return ('trivial', None)
    # alpha and beta are not determined (the columns of products have rank < 2): consistent or not?
    r2 = rank_and_kernel([[r[1], r[2]] for r in nz])[0]
    r3 = rank_and_kernel([[r[1], r[2], r[0]] for r in nz])[0]
    return ('trivial', None) if r2 == r3 else None


def search(S, k):
    out = []
    for N in range(2, 4*k + 9):
        for i in range(1, N//2 + 1):
            for j in range(i + 1, N//2 + 1):
                r = relation(S, N, i, j)
                if r is not None:
                    out.append((N, i, j, r))
    return out


def mixed(k, x0, u0, c0, nmax):
    a = table(2*nmax, lambda j: c0 + x0 if j == 0 else c0, lambda j: u0 if j == 1 else 1)
    return hankel_seq_dets(lambda r: a[r][k], nmax)


def flat_E(k, x0, nmax):
    a = table(2*nmax, lambda j: x0 - 1 if j == 0 else 0, lambda j: 1 + x0 if j == 1 else 1)
    return hankel_seq_dets(lambda r: a[r][k], nmax)


def O_seq(k, x0, nmax):
    a = cigler_table(2*nmax, x0, 0)
    return hankel_seq_dets(lambda r: a[r][k] + a[r][k - 1], nmax)


def report(name, S, k):
    found = search(S, k)
    counted = [f for f in found if f[3][0] == 'counted']
    trivial = [f for f in found if f[3][0] == 'trivial']
    ck.chk('Section 7.3 (no relation)', not counted, '%s: relations found: %r' % (name, counted[:5]))
    ck.log('Section 7.3: %s, terms n<=%d, spans N<=%d: counted three-term relations: %d; trivial ones (not counted): '
           '%d%s' % (name, len(S) - 1, 4*k + 8, len(counted), len(trivial),
                     (' (spans %s)' % sorted(set(f[0] for f in trivial))) if trivial else ''))
    return found


for k in (3, 4):
    for u0 in (Fr(4), Fr(-3, 7)):
        report('D^[u]_{%d,n}, u=%s' % (k, u0), mixed(k, Fr(0), u0, Fr(0), 8*k + 20), k)
for k in (2, 3):
    report('E_n, k=%d, x=3' % k, flat_E(k, Fr(3), 8*k + 20), k)
    report('O_n, k=%d, x=3' % k, O_seq(k, Fr(3), 8*k + 20), k)
for k in (2, 3):
    for (x0, u0) in ((Fr(2), Fr(5)), (Fr(3), Fr(5))):
        report('D_n for s=(c+x,c,..), lam=(u,1,..), k=%d, (x,u)=(%s,%s)' % (k, x0, u0), mixed(k, x0, u0, Fr(0), 8*k + 20), k)

# the family D_n of Section 7.3 does not depend on c (the searches use c = 0)
for k in (1, 2, 3):
    for x0 in (Fr(3), Fr(-2, 5)):
        ck.chk('Section 7.3 (independence of c)', mixed(k, x0, Fr(5), Fr(0), 14) == mixed(k, x0, Fr(5), Fr(7, 3), 14),
               'k=%d x=%s' % (k, x0))
ck.log('Section 7.3: the family D_n does not depend on c (k<=3, (x,u) in {(3,5), (-2/5,5)}, c in {0, 7/3}, n<=14)')

# the relation on the line u = x+1 (k = 2)
k = 2
S = mixed(k, Fr(3), Fr(4), Fr(0), 8*k + 20)
kap = 52
ck.chk('Section 7.3 (k=2 line)', all(S[n]*S[n - 12] == kap**2*S[n - 3]*S[n - 9] + (1 - kap**2)*S[n - 6]**2 for n in range(12, len(S))),
       '(x,u)=(3,4), kappa=52')
r = relation(S, 12, 3, 6)
ck.chk('Section 7.3 (k=2 line)', r is not None and r[0] == 'counted' and r[1] == (kap**2, 1 - kap**2),
       'search at (3,4): %r' % (r,))
found = search(S, k)
ck.log('Section 7.3: at (x,u)=(3,4), k=2, the relation with kappa=52 holds for 12<=n<=36; the search counts %r'
       % ([(f[0], f[1], f[2], f[3][1]) for f in found if f[3][0] == 'counted'],))
Sf = mixed(k, Fr(2), Fr(5), Fr(0), 8*k + 20)
rho0 = Fr(3)
kap0 = rho0**3 - 3*rho0
ck.chk('Section 7.3 (k=2 line)', relation(Sf, 12, 3, 6) is None, 'a relation with span 12 and shifts 3, 6 exists at (2,5)')
ck.neg('Section 7.3 (k=2 line)', all(Sf[n]*Sf[n - 12] == kap0**2*Sf[n - 3]*Sf[n - 9] + (1 - kap0**2)*Sf[n - 6]**2
                                  for n in range(12, len(Sf))), 'the relation with kappa = rho^3-3rho at (x,u) = (2,5)')
# x indeterminate on the line
x = X
rho = 1 + x
kapx = rho**3 - 3*rho
NL = 30
SL = mixed(k, x, x + 1, 0, NL)
for n in range(12, NL + 1):
    ck.chk('Section 7.3 (k=2 line)', SL[n]*SL[n - 12] == kapx**2*SL[n - 3]*SL[n - 9] + (1 - kapx**2)*SL[n - 6]**2, 'n=%d' % n)
ck.chk('Section 7.3 (k=2 line)', all(iszero(a - b) for a, b in zip(pmul([1, 1], [-rho, 1]), [-(x + 1), -x, 1])),
       'p_2 = X^2 - xX - u = (X+1)(X-rho) on the line u = x+1')
for n in range(0, NL + 1):
    j, rr = divmod(n, 3)
    Uv = lambda m: peval(U_list(m), rho)
    if rr == 0:
        exp = -(Uv(3*j - 2) + Uv(3*j - 3))
    else:
        exp = Uv(3*j - 1)
    ck.chk('Section 7.3 (k=2 line)', (rho + 1)*SL[n] == exp, 'closed form of D_%d' % n)
for m in range(-20, 21):
    lhs = padd(U_list(m + 3), U_list(m - 3))
    rhs = pmul([0, -3, 0, 1], U_list(m))
    ck.chk('Section 7.3 (k=2 line)', all(a == b for a, b in zip(padd(lhs, [0]*len(rhs)), padd(rhs, [0]*len(lhs)))), 'U_{m+3}+U_{m-3}, m=%d' % m)
for rr in range(3):
    ys = [SL[3*j + rr] for j in range((NL - rr)//3 + 1)]
    for j in range(1, len(ys) - 1):
        ck.chk('Section 7.3 (k=2 line)', ys[j + 1] == kapx*ys[j] - ys[j - 1], 'y_{j+1} = kappa y_j - y_{j-1}, r=%d j=%d' % (rr, j))
y0, y1, ka = mvars(3)
ys = [y0, y1]
for _ in range(8):
    ys.append(ka*ys[-1] - ys[-2])
for j in range(2, 8):
    ck.chk('Section 7.3 (k=2 line)', ys[j + 2]*ys[j - 2] == ka*ka*ys[j + 1]*ys[j - 1] + (1 - ka*ka)*ys[j]*ys[j], 'general sequence j=%d' % j)
ck.neg('Section 7.3 (k=2 line)', all(ys[j + 2]*ys[j - 2] == ka*ka*ys[j + 1]*ys[j - 1] + (ka*ka - 1)*ys[j]*ys[j] for j in range(2, 8)),
       'the implication with 1-kappa^2 replaced by kappa^2-1')
# D_n = u^(-1) det_{p_2}(p_n, p_{n+1}) for the weights (x,0,0,...), (u,1,1,...), x and u indeterminate
xm, um = mvars(2)
pp = [[1], [-xm, 1], [-um, -xm, 1]]
for m in range(2, 16):
    pp.append(padd(pshift(pp[m]), pscal(-1, pp[m - 1])))
ck.chk('Section 7.3 (k=2 line)', all(iszero(a - b) for a, b in zip(pp[2], [-um, -xm, 1])), 'p_2 = X^2 - xX - u')
Dmx = mixed(2, xm, um, 0, 9)
bas = [[1], [0, 1]]
for n in range(1, 10):
    dd = det([coords(pp[n], pp[2], bas), coords(pp[n + 1], pp[2], bas)])
    ck.chk('Section 7.3 (k=2 line)', um*Dmx[n] == dd, 'u D_n = det_{p_2}(p_n,p_{n+1}), n=%d' % n)
ck.log('Section 7.3: the relation on the line u=x+1 (x indeterminate, 12<=n<=%d), closed forms of D_n (n<=%d), '
       'U_{m+3}+U_{m-3}, the recurrences for y_j, the general implication, u D_n = det_{p_2}(p_n,p_{n+1}) (x,u indeterminate, n<=9)'
       % (NL, NL))

sys.exit(0 if ck.finish() else 1)

